Simple harmonic oscillators from non-semisimple walled Brauer algebras

Walled Brauer algebras $B_N ( m , n ) $ illuminate the combinatorics of mixed tensor representations of $U(N)$, with $m$ copies of the fundamental and $n$ copies of the anti-fundamental representation. They lie at the intersection of research in representation theory, AdS/CFT and quantum information theory. They have been used to study of correlators in multi-matrix models motivated by brane-anti-brane physics in AdS/CFT. They have been applied in computing and optimising fidelities of port-based quantum teleportation. There is a large $N$ regime, specifically $ N \ge (m+n)$ where the algebras are semi-simple and their representation theory more tractable. There are known combinatorial formulae for dimensions of irreducible representations and associated reduction multiplicities. The large $N$ regime has a stability property whereby these formulae are independent of $N$. In this paper we initiate a systematic study of the combinatorics in the non-semisimple regime of $ N = m +n - l $, with positive $l$. We introduce restricted Bratteli diagrams (RBD) which are useful as an instrument to process known data from the large $N$ regime to calculate representation theory data in the non-semisimple regime. We identify within the non-semisimple regime, a region of $(m,n)$-stability, where $ \min ( m, n ) \ge ( 2l -3) $ and the RBD take a stable form depending on $l$ only and not the choice of $ m,n$ within the region. In this regime, several aspects of the combinatorics of the RBD are controlled by a universal partition function for an infinite tower of simple harmonic oscillators closely related, but not identical, to the partition function of 2D non-chiral free scalar field theory.

==> anc/Restricted-Brattelli-Diagrams-Revised.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    370233,       8267]
NotebookOptionsPosition[    367794,       8217]
NotebookOutlinePosition[    368193,       8233]
CellTagsIndexPosition[    368150,       8230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"::", "Package", "::"}], " ", "*)"}], "\n", "\n", 
  RowBox[{"(*", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Restricted", " ", "Bratteli", " ", "diagrams", " ", "for", " ", 
      "walled", " ", "Brauer", " ", 
      RowBox[{
       RowBox[{"algebras", ".", "\n", "    ", "Cleaned"}], "/", "fixed"}], " ",
       "version"}], ";", " ", 
     RowBox[{
     "The", " ", "main", " ", "commands", " ", "used", " ", "for", " ", "the",
       " ", "paper", "  ", "are", " ", 
      RowBox[{"(", "1", ")"}]}]}], ",", " ", 
    RowBox[{"(", "2", ")"}], " ", ",", " ", 
    RowBox[{
     RowBox[{"(", "3", ")"}], " ", 
     RowBox[{
     "below", ":", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"(", "1", ")"}], " ", 
       RowBox[{"RestrictedBratteliDiag", "[", 
        RowBox[{"m", ",", "n", ",", "N"}], "]"}], " ", "\[IndentingNewLine]", 
       "which", " ", "takes", " ", "positive", " ", "integer", " ", "inputs", 
       " ", "m"}]}]}], " ", ",", " ", "n", " ", ",", " ", "N", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "with", " ", "N", " ", "less", " ", "than", " ", "or", " ", "equal", " ",
        "to", "  ", "m"}], "+", "n", " ", "-", "2"}], " ", ";", " ", 
     RowBox[{
      RowBox[{
      "The", " ", "RBD", " ", "is", " ", "empty", " ", "for", " ", "N"}], "=", 
      RowBox[{"m", "+", "n", "-", "1"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "since", " ", "no", " ", "Brauer", " ", "irrep", " ", "gets", " ", "a", " ",
       "corrected", " ", "dimension", " ", "in", " ", "that", " ", 
      RowBox[{"case", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(", "2", ")"}]}], " ", 
      RowBox[{"ColoredBratteliDiag", "[", 
       RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], " ", ":", " ", 
     RowBox[{"Use", " ", "same", " ", "restrictions", " ", "as", " ", 
      RowBox[{"above", ".", "  ", "\n", "    ", "Commands"}], " ", "used", " ",
       "in", " ", "the", " ", "buildup", " ", "to", " ", 
      RowBox[{"RestrictedBratteliDiag", "[", 
       RowBox[{"m", ",", "n", ",", "N"}], "]"}], " ", "are"}], " ", ":", " ", 
     "\n", "      ", 
     RowBox[{
      RowBox[{"CBSNEW", "[", 
       RowBox[{"m", ",", "n", ",", "N"}], "]"}], "\n", "      ", 
      RowBox[{"CBSNEWLevDep", "[", 
       RowBox[{"m", ",", "n", ",", "N", ",", "dep"}], "]"}], "\[IndentingNewLine]",
       "The", " ", "following", " ", "command", " ", "selects", " ", "the", " ",
       "parts", " ", "of", " ", "the", " ", "RBD", " ", "relevant", " ", "to",
       " ", "a", " ", "fixed", " ", "node", " ", "labelled", " ", "by", " ", 
      "a", " ", "in", " ", "the", " ", "last", " ", "later", " ", "of", " ", 
      "the", " ", 
      RowBox[{
      "RBD", " ", ":", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
       RowBox[{
        RowBox[{"(", "3", ")"}], " ", 
        RowBox[{"RestBratDiagSpec", "[", 
         RowBox[{"m", ",", "n", ",", "N", ",", "a"}], "]"}], "\[IndentingNewLine]",
         "which", " ", 
        RowBox[{"uses", " ", ":", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"CBSNEWFXD", "[", 
           RowBox[{"m", ",", "n", ",", "N", ",", "a"}], "]"}], "\n", "      ", 
          RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
           RowBox[{"m", ",", "n", ",", "N", ",", "a", ",", "dep"}], 
           "]"}]}]}]}]}]}]}]}], "\n", "\n", "   ", "\n", "*)"}], "\n", "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"Basic", " ", "tools", " ", "from", " ", "Grinko", " ", "et", " ", 
    RowBox[{"al", ".", " ", "code"}]}], 
   "                                     ", "*)"}], "\n", 
  RowBox[{"(*", " ", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\n", "  ", 
     RowBox[{
     "ToStaircase", ",", " ", "ToPair", ",", " ", "TransposePartition", ",", 
      " ", "Id", ",", " ", "Enumerate", ",", " ", "DisplayStaircase", ",", 
      "\n", "  ", "BratteliLevelsWBA", ",", " ", "OrderWBA", ",", " ", 
      "BratteliDiagramWBA", ",", "\n", "  ", "BratteliDiagramWBALabelled"}], 
     "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ToStaircase", "[", 
      RowBox[{"{", 
       RowBox[{"lambdaLeft_", ",", " ", "lambdaRight_", ",", " ", "d_"}], 
       "}"}], "]"}], " ", ":=", " ", 
     RowBox[{"Catch", " ", "@", "\n", "  ", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Length", "@", "lambdaLeft"}], " ", "+", " ", 
          RowBox[{"Length", "@", "lambdaRight"}]}], " ", ">", " ", "d"}], ",",
         "\n", "    ", 
        RowBox[{"Throw", "[", "\"\<Height error\>\"", "]"}], ",", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"PadRight", "[", 
          RowBox[{"lambdaLeft", ",", " ", "d"}], "]"}], " ", "-", " ", 
         RowBox[{"PadLeft", "[", 
          RowBox[{
           RowBox[{"Reverse", "@", "lambdaRight"}], ",", " ", "d"}], 
          "]"}]}]}], "\n", "  ", "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ToPair", "[", "lambda_", "]"}], " ", ":=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"lambda", ",", " ", 
         RowBox[{
          RowBox[{"#", " ", ">", " ", "0"}], " ", "&"}]}], "]"}], ",", " ", 
       RowBox[{"-", 
        RowBox[{"Reverse", "@", 
         RowBox[{"Select", "[", 
          RowBox[{"lambda", ",", " ", 
           RowBox[{
            RowBox[{"#", " ", "<", " ", "0"}], " ", "&"}]}], "]"}]}]}], ",", 
       " ", 
       RowBox[{"Length", "@", "lambda"}]}], "}"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"TransposePartition", "[", "lambda_", "]"}], " ", ":=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Count", "[", 
        RowBox[{"lambda", ",", " ", 
         RowBox[{"u_", " ", "/;", " ", 
          RowBox[{"u", " ", ">=", " ", "i"}]}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", 
         RowBox[{"lambda", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Id", "[", "dim_", "]"}], " ", ":=", " ", 
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Band", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", " ", "1"}], "}"}], "]"}], " ", "->", " ", "1"}], 
        "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"dim", ",", " ", "dim"}], "}"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Enumerate", "[", "lst_List", "]"}], " ", ":=", " ", 
     RowBox[{"MapIndexed", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#1", ",", " ", 
          RowBox[{"#2", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "}"}], " ", "&"}], ",", " ", 
       "lst"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DisplayStaircase", "[", "lambda_", "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Length", "[", "lambda", "]"}], " ", "==", " ", 
          RowBox[{"Count", "[", 
           RowBox[{"lambda", ",", " ", 
            RowBox[{"u_", " ", "/;", " ", 
             RowBox[{"u", " ", "==", " ", "0"}]}]}], "]"}]}], ")"}], " ", "||",
         " ", 
        RowBox[{"(", 
         RowBox[{"lambda", " ", "==", " ", 
          RowBox[{"{", "}"}]}], ")"}]}], ",", "\n", "    ", "\[EmptySet]", ",",
        "\n", "    ", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"offset", " ", "=", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Min", "[", "lambda", "]"}], " ", "<", " ", "0"}], ",", 
             " ", 
             RowBox[{"-", 
              RowBox[{"Min", "[", "lambda", "]"}]}], ",", " ", "0"}], "]"}]}],
           "}"}], ",", "\n", "      ", 
         RowBox[{"Grid", "[", "\n", "        ", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{"\"\< \>\"", ",", " ", 
               RowBox[{"{", 
                RowBox[{"k", ",", " ", 
                 RowBox[{
                  RowBox[{"Abs", "@", "rowLength"}], " ", "+", " ", 
                  "offset"}]}], "}"}]}], "]"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"rowLength", ",", " ", "lambda"}], "}"}]}], "]"}], ",", 
           "\n", "        ", 
           RowBox[{"Dividers", " ", "->", " ", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"offset", " ", "+", " ", "1"}], " ", "->", " ", 
               RowBox[{"{", "Thick", "}"}]}], "}"}], "}"}]}], ",", "\n", 
           "        ", 
           RowBox[{"Frame", " ", "->", " ", 
            RowBox[{"{", 
             RowBox[{"None", ",", " ", "None", ",", "\n", "          ", 
              RowBox[{"Flatten", "@", 
               RowBox[{"Table", "[", "\n", "            ", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"i", ",", " ", 
                    RowBox[{"j", " ", "+", " ", "offset"}]}], "}"}], " ", "->",
                   " ", "True"}], ",", "\n", "            ", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", " ", 
                   RowBox[{"Length", "@", "lambda"}]}], "}"}], ",", "\n", 
                 "            ", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", " ", 
                   RowBox[{
                    RowBox[{"Min", "[", 
                    RowBox[{
                    RowBox[{"lambda", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", "0"}], "]"}], 
                    " ", "+", " ", "1"}], ",", " ", 
                   RowBox[{"Max", "[", 
                    RowBox[{
                    RowBox[{"lambda", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", "0"}], "]"}]}], 
                  "}"}]}], "\n", "          ", "]"}]}]}], "\n", "        ", 
             "}"}]}]}], "\n", "      ", "]"}]}], "\n", "    ", "]"}]}], "\n", 
      "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BratteliLevelsWBA", "[", 
      RowBox[{"n_", ",", " ", "m_", ",", " ", "d_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"BratteliLevelsWBA", "[", 
       RowBox[{"n", ",", " ", "m", ",", " ", "d"}], "]"}], " ", "=", "\n", 
      "  ", 
      RowBox[{"Join", "[", "\n", "    ", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"ToStaircase", "[", 
             RowBox[{"{", 
              RowBox[{"x", ",", " ", 
               RowBox[{"{", "}"}], ",", " ", "d"}], "}"}], "]"}], ",", " ", 
            "i"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "0", ",", " ", "n"}], "}"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"x", ",", " ", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"i", ",", " ", "d"}], "]"}]}], "}"}]}], "]"}], ",", "\n",
         "    ", 
        RowBox[{"Table", "[", "\n", "      ", 
         RowBox[{
          RowBox[{"Flatten", "[", "\n", "        ", 
           RowBox[{
            RowBox[{"Table", "[", "\n", "          ", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"ToStaircase", "[", 
                 RowBox[{"{", 
                  RowBox[{"x", ",", " ", "y", ",", " ", "d"}], "}"}], "]"}], ",",
                 " ", 
                RowBox[{"n", " ", "+", " ", "i"}]}], "}"}], ",", "\n", 
              "          ", 
              RowBox[{"{", 
               RowBox[{"k", ",", " ", "0", ",", " ", 
                RowBox[{"Min", "[", 
                 RowBox[{"n", ",", " ", "i"}], "]"}]}], "}"}], ",", "\n", 
              "          ", 
              RowBox[{"{", 
               RowBox[{"x", ",", " ", 
                RowBox[{"IntegerPartitions", "[", 
                 RowBox[{
                  RowBox[{"n", " ", "-", " ", "k"}], ",", " ", "d"}], "]"}]}],
                "}"}], ",", "\n", "          ", 
              RowBox[{"{", 
               RowBox[{"y", ",", " ", 
                RowBox[{"IntegerPartitions", "[", 
                 RowBox[{
                  RowBox[{"i", " ", "-", " ", "k"}], ",", " ", 
                  RowBox[{"d", " ", "-", " ", 
                   RowBox[{"Length", "@", "x"}]}]}], "]"}]}], "}"}]}], "\n", 
             "        ", "]"}], ",", "\n", "        ", "2"}], "\n", "      ", 
           "]"}], ",", "\n", "      ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", "m"}], "}"}]}], "\n", "    ",
          "]"}]}], "\n", "  ", "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"OrderWBA", "[", 
      RowBox[{"x_", ",", " ", "y_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], " ", "==", 
        " ", 
        RowBox[{"y", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ",", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Counts", "[", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", 
             RowBox[{"y", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "[", "0", "]"}], " ", "==",
           " ", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"x", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "]"}], " ", "-", " ", "1"}]}], ",",
          " ", "True", ",", " ", "False"}], "]"}], ",", "\n", "    ", 
       "False"}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BratteliDiagramWBA", "[", 
      RowBox[{"n_", ",", " ", "m_", ",", " ", "d_"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{"BratteliDiagramWBA", "[", 
       RowBox[{"n", ",", " ", "m", ",", " ", "d"}], "]"}], " ", "=", "\n", 
      "  ", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"vertices", " ", "=", " ", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"BratteliLevelsWBA", "[", 
             RowBox[{"n", ",", " ", "m", ",", " ", "d"}], "]"}], ",", " ", 
            "1"}], "]"}]}], "}"}], ",", "\n", "    ", 
        RowBox[{"RelationGraph", "[", "\n", "      ", 
         RowBox[{
         "OrderWBA", ",", "\n", "      ", "vertices", ",", "\n", "      ", 
          RowBox[{"VertexSize", " ", "->", " ", "0.2"}], ",", "\n", "      ", 
          RowBox[{"VertexStyle", " ", "->", " ", "LightBlue"}], ",", "\n", 
          "      ", 
          RowBox[{"VertexLabels", " ", "->", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"Placed", "[", 
               RowBox[{
                RowBox[{"DisplayStaircase", "[", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
                "Tooltip"}], "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}]}], ",", 
          "\n", "      ", 
          RowBox[{
          "GraphLayout", " ", "->", " ", "\"\<LayeredDigraphEmbedding\>\""}], 
          ",", "\n", "      ", 
          RowBox[{"ImageSize", " ", "->", " ", "Small"}]}], "\n", "    ", 
         "]"}]}], "\n", "  ", "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BratteliDiagramWBALabelled", "[", 
      RowBox[{"n_", ",", " ", "m_", ",", " ", "d_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"vertices", " ", "=", " ", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"BratteliLevelsWBA", "[", 
            RowBox[{"n", ",", " ", "m", ",", " ", "d"}], "]"}], ",", " ", 
           "1"}], "]"}]}], "}"}], ",", "\n", "    ", 
       RowBox[{"RelationGraph", "[", "\n", "      ", 
        RowBox[{
        "OrderWBA", ",", "\n", "      ", "vertices", ",", "\n", "      ", 
         RowBox[{"VertexSize", " ", "->", " ", "0.4"}], ",", "\n", "      ", 
         RowBox[{"VertexShape", " ", "->", " ", 
          RowBox[{"Graphics", "[", 
           RowBox[{"{", 
            RowBox[{"Transparent", ",", " ", 
             RowBox[{"Disk", "[", "]"}]}], "}"}], "]"}]}], ",", "\n", 
         "      ", 
         RowBox[{"VertexStyle", " ", "->", " ", "LightBlue"}], ",", "\n", 
         "      ", 
         RowBox[{"VertexLabels", " ", "->", " ", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"v", " ", "->", " ", 
             RowBox[{"Placed", "[", 
              RowBox[{
               RowBox[{"DisplayStaircase", "[", 
                RowBox[{"v", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", "Center"}], 
              "]"}]}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}]}], ",", "\n",
          "      ", 
         RowBox[{
         "GraphLayout", " ", "->", " ", "\"\<LayeredDigraphEmbedding\>\""}]}],
         "\n", "    ", "]"}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"RBD", " ", "construction"}], 
    "                                                        ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", "\n", "  ", 
     RowBox[{
     "BLWB", ",", " ", "BLWBpairs", ",", " ", "RedsBLW", ",", " ", 
      "RedsBLWtoDep1", ",", " ", "BratelliVertices", ",", "\n", "  ", 
      "RedsBLWStcaseLev", ",", " ", "MaxDep", ",", " ", "OrderWBAmod", ",", 
      " ", "OrderWBAmodnum", ",", "\n", "  ", "CountOrderWBAmodnum", ",", " ",
       "Sel", ",", " ", "Build", ",", " ", "BuildSkeltFwd", ",", "\n", "  ", 
      "CountOrderWBAmodnumBack", ",", " ", "Selback", ",", " ", "CBSNEW", ",",
       " ", "RedsBLWStcasetoDep0", ",", "\n", "  ", "CBSNEWLevDep", ",", " ", 
      "CBSNEWLevLev", ",", " ", "RestrictedBratteliDiag", ",", "\n", "  ", 
      "CBSNEWFXD", ",", " ", "NewMaxDepFxdLowCor", ",", " ", 
      "CBSnewFxd1LevLevLowCor", ",", "\n", "  ", "CBSnewFxd1LevDepLowCor", ",",
       " ", "RestBratDiagSpec", ",", "\n", "  ", "RedsBLWStcaseLevAll", ",", 
      " ", "ColoredBratteliDiag"}], "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Depth", " ", "dep", " ", "corresponds", " ", "to", " ", "Bratteli", " ",
       "level", " ", "m"}], "+", "n", "-", 
     RowBox[{"dep", "."}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BLWB", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", " ", 
     RowBox[{
      RowBox[{"BratteliLevelsWBA", "[", 
       RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{
       "m", " ", "+", " ", "n", " ", "+", " ", "1", " ", "-", " ", "dep"}], 
       "]"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BLWBpairs", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", "\n", "  ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Drop", "[", 
        RowBox[{
         RowBox[{"ToPair", " ", "@", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"BLWB", "[", 
             RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], 
             "]"}], "[", 
            RowBox[{"[", "i", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", " ", 
         RowBox[{"-", "1"}]}], "]"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"BLWB", "[", 
           RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], 
           "]"}], "]"}]}], "}"}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsBLW", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", "\n", "  ", 
     RowBox[{"DeleteElements", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"BLWBpairs", "[", 
        RowBox[{"m", ",", " ", 
         RowBox[{"n", " ", "-", " ", "dep"}], ",", " ", 
         RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "dep"}], ",", " ", 
         "0"}], "]"}], ",", "\n", "    ", 
       RowBox[{"Intersection", "[", "\n", "      ", 
        RowBox[{
         RowBox[{"BLWBpairs", "[", 
          RowBox[{"m", ",", " ", 
           RowBox[{"n", " ", "-", " ", "dep"}], ",", " ", "N", ",", " ", 
           "0"}], "]"}], ",", "\n", "      ", 
         RowBox[{"BLWBpairs", "[", 
          RowBox[{"m", ",", " ", 
           RowBox[{"n", " ", "-", " ", "dep"}], ",", " ", 
           RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "dep"}], ",", " ", 
           "0"}], "]"}]}], "\n", "    ", "]"}]}], "\n", "  ", "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsBLWtoDep1", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RedsBLW", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}], ",",
        " ", 
       RowBox[{"{", 
        RowBox[{"dep", ",", " ", "1", ",", " ", 
         RowBox[{"m", " ", "+", " ", "n"}]}], "}"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BratelliVertices", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Flatten", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"Table", "[", "\n", "      ", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"BratteliLevelsWBA", "[", 
               RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "[", 
             RowBox[{"[", "i", "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}], ",", "\n", "        ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "1", ",", " ", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"BratteliLevelsWBA", "[", 
                RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], "[", 
               RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "}"}]}], "\n", 
          "      ", "]"}], ",", "\n", "      ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", 
            RowBox[{"BratteliLevelsWBA", "[", 
             RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], "]"}]}], 
          "}"}]}], "\n", "    ", "]"}], ",", "\n", "    ", "1"}], "\n", "  ", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsBLWStcaseLev", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"R", " ", "=", " ", 
         RowBox[{"RedsBLW", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], 
          "]"}]}], "}"}], ",", "\n", "    ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"ToStaircase", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}], ",", " ", 
              RowBox[{
               RowBox[{"R", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
              RowBox[{"m", " ", "+", " ", "n"}]}], "}"}], "]"}], ",", " ", 
           RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "dep"}]}], "}"}], ",",
          "\n", "      ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "R", "]"}]}], "}"}]}], "\n", "    ", 
        "]"}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"MaxDep", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"First", "[", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{
              RowBox[{"RedsBLWtoDep1", "[", 
               RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", 
              RowBox[{"m", " ", "+", " ", "n"}]}], "}"}]}], "]"}], ",", " ", 
          "0"}], "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "-", " ", "1"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Tests", " ", "whether", " ", "two", " ", "valid", " ", "Walled", " ", 
      "Brauer", " ", "labels", " ", "at", " ", "adjacent", " ", "depths", " ",
       "are", " ", "connected", " ", "by", " ", "a", " ", "single", " ", 
      "Bratteli", " ", 
      RowBox[{"move", ".", "The"}], " ", "first", " ", "condition", " ", 
      "checks", " ", "adjacent", " ", "depths"}], ";", 
     RowBox[{
     "the", " ", "second", " ", "checks", " ", "that", " ", "exactly", " ", 
      "one", " ", "staircase", " ", "coordinate", " ", "changes"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
     "the", " ", "third", " ", "explicitly", " ", "enforces", " ", "that", " ",
       "the", " ", "change", " ", "is", " ", "by", " ", "one", " ", 
      RowBox[{"box", "."}]}]}], "*)"}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"OrderWBAmod", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "diff", "}"}], ",", 
      RowBox[{
       RowBox[{"diff", "=", 
        RowBox[{
         RowBox[{"x", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "-", 
         RowBox[{"y", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "==", 
         RowBox[{"y", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "&&", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"diff", ",", "0"}], "]"}], "==", 
         RowBox[{
          RowBox[{"Length", "[", "diff", "]"}], "-", "1"}]}], "&&", 
        RowBox[{
         RowBox[{"Total", "[", 
          RowBox[{"Abs", "[", "diff", "]"}], "]"}], "==", "1"}]}]}]}], 
     "]"}]}], "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OrderWBAmodnum", "[", 
      RowBox[{"a_", ",", " ", "b_"}], "]"}], " ", ":=", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"OrderWBAmod", "[", 
        RowBox[{"a", ",", " ", "b"}], "]"}], ",", " ", "1", ",", " ", "0"}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CountOrderWBAmodnum", "[", 
      RowBox[{"L1_", ",", " ", "l2_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"OrderWBAmodnum", "[", 
        RowBox[{
         RowBox[{"L1", "[", 
          RowBox[{"[", "i", "]"}], "]"}], ",", " ", "l2"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "L1", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Sel", "[", 
      RowBox[{"L1_", ",", " ", "L2_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Select", "[", 
      RowBox[{"L2", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"CountOrderWBAmodnum", "[", 
          RowBox[{"L1", ",", " ", "#"}], "]"}], " ", ">", " ", "0"}], " ", 
        "&"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Build", "[", 
      RowBox[{"L1_", ",", " ", "L2_", ",", " ", "L3_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"DeleteDuplicates", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Sel", "[", 
         RowBox[{"L1", ",", " ", "L2"}], "]"}], ",", " ", "L3"}], "]"}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Corrected", " ", "LowCor1", " ", "version"}], ",", " ", 
     RowBox[{"but", " ", "with", " ", "the", " ", "original", " ", "simple", " ", 
      RowBox[{"name", "."}]}]}], " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"BuildSkeltFwd", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"MD", " ", "=", " ", 
          RowBox[{"MaxDep", "[", 
           RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], ",", " ", 
         "L", ",", " ", "level0", ",", " ", "final"}], "}"}], ",", "\n", "\n",
        "    ", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"N", " ", "===", " ", 
           RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "1"}]}], ",", "\n",
           "      ", 
          RowBox[{
          "Return", 
           "[", "\"\<This is a case with l = 1 and restricted Brattelli \
diagram is empty\>\"", "]"}]}], "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"RedsBLWStcaseLev", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "MD"}], 
          "]"}]}], ";", "\n", "\n", "    ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MD", " ", "==", " ", "1"}], ",", "\n", "      ", 
          RowBox[{
           RowBox[{"level0", " ", "=", " ", 
            RowBox[{"Complement", "[", "\n", "        ", 
             RowBox[{
              RowBox[{"Sel", "[", 
               RowBox[{
                RowBox[{"RedsBLWStcaseLev", "[", 
                 RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "1"}], 
                 "]"}], ",", " ", 
                RowBox[{"BLWB", "[", 
                 RowBox[{"m", ",", " ", "n", ",", " ", 
                  RowBox[{"m", " ", "+", " ", "n"}], ",", " ", "0"}], "]"}]}],
                "]"}], ",", "\n", "        ", 
              RowBox[{"RedsBLWStcaseLev", "[", 
               RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "0"}], 
               "]"}]}], "\n", "      ", "]"}]}], ";", "\n", "      ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"level0", " ", "=!=", " ", 
              RowBox[{"{", "}"}]}], ",", " ", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"L", ",", " ", "level0"}], "]"}]}], "]"}], ";", "\n", 
           "      ", 
           RowBox[{"Return", "[", "L", "]"}], ";"}]}], "\n", "    ", "]"}], ";",
         "\n", "\n", "    ", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"L", ",", "\n", "      ", 
          RowBox[{"Build", "[", "\n", "        ", 
           RowBox[{
            RowBox[{"RedsBLWStcaseLev", "[", 
             RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "MD"}], 
             "]"}], ",", "\n", "        ", 
            RowBox[{"BLWB", "[", 
             RowBox[{"m", ",", " ", "n", ",", " ", 
              RowBox[{"m", " ", "+", " ", "n"}], ",", " ", 
              RowBox[{"MD", " ", "-", " ", "1"}]}], "]"}], ",", "\n", 
            "        ", 
            RowBox[{"RedsBLWStcaseLev", "[", 
             RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", 
              RowBox[{"MD", " ", "-", " ", "1"}]}], "]"}]}], "\n", "      ", 
           "]"}]}], "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"MD", " ", ">=", " ", "3"}], ",", "\n", "      ", 
          RowBox[{"Do", "[", "\n", "        ", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"L", ",", "\n", "          ", 
              RowBox[{"Build", "[", "\n", "            ", 
               RowBox[{
                RowBox[{"L", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}], ",", "\n", "            ", 
                RowBox[{"BLWB", "[", 
                 RowBox[{"m", ",", " ", "n", ",", " ", 
                  RowBox[{"m", " ", "+", " ", "n"}], ",", " ", 
                  RowBox[{"MD", " ", "-", " ", "i"}]}], "]"}], ",", "\n", 
                "            ", 
                RowBox[{"RedsBLWStcaseLev", "[", 
                 RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", 
                  RowBox[{"MD", " ", "-", " ", "i"}]}], "]"}]}], "\n", 
               "          ", "]"}]}], "\n", "        ", "]"}], ",", "\n", 
            "        ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "2", ",", " ", 
              RowBox[{"MD", " ", "-", " ", "1"}]}], "}"}]}], "\n", "      ", 
           "]"}]}], "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
        RowBox[{"final", " ", "=", " ", 
         RowBox[{"Complement", "[", "\n", "      ", 
          RowBox[{
           RowBox[{"Sel", "[", 
            RowBox[{
             RowBox[{"L", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", " ", 
             RowBox[{"BLWB", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", 
               RowBox[{"m", " ", "+", " ", "n"}], ",", " ", "0"}], "]"}]}], 
            "]"}], ",", "\n", "      ", 
           RowBox[{"RedsBLWStcaseLev", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "0"}], 
            "]"}]}], "\n", "    ", "]"}]}], ";", "\n", "    ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"final", " ", "=!=", " ", 
           RowBox[{"{", "}"}]}], ",", " ", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"L", ",", " ", "final"}], "]"}]}], "]"}], ";", "\n", "\n", 
        "    ", "L"}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CountOrderWBAmodnumBack", "[", 
      RowBox[{"l1_", ",", " ", "L2_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"OrderWBAmodnum", "[", 
        RowBox[{"l1", ",", " ", 
         RowBox[{"L2", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "L2", "]"}]}], "}"}]}], "]"}]}], ";"}], "\n", 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Selback", "[", 
      RowBox[{"L1_", ",", " ", "L2_"}], "]"}], " ", ":=", " ", 
     RowBox[{"Select", "[", 
      RowBox[{"L1", ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"CountOrderWBAmodnumBack", "[", 
          RowBox[{"#", ",", " ", "L2"}], "]"}], " ", ">", " ", "0"}], " ", 
        "&"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBSNEW", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "MD", ",", " ", "BS", ",", " ", "L", ",", " ", "Lback", ",", " ", 
         "i"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"BS", " ", "=", " ", 
         RowBox[{"BuildSkeltFwd", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], ";", "\n", 
        "    ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"StringQ", "[", "BS", "]"}], ",", " ", 
          RowBox[{"Return", "[", "BS", "]"}]}], "]"}], ";", "\n", "\n", 
        "    ", 
        RowBox[{"MD", " ", "=", " ", 
         RowBox[{"MaxDep", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], ";", "\n", 
        "    ", 
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"BS", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"Lback", " ", "=", " ", 
         RowBox[{"BS", "[", 
          RowBox[{"[", 
           RowBox[{"-", "2"}], "]"}], "]"}]}], ";", "\n", "\n", "    ", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
          RowBox[{"i", " ", "<", " ", "MD"}], ",", " ", 
          RowBox[{"i", "++"}], ",", "\n", "      ", 
          RowBox[{
           RowBox[{"L", " ", "=", " ", 
            RowBox[{"Join", "[", 
             RowBox[{"L", ",", " ", 
              RowBox[{"Selback", "[", 
               RowBox[{"Lback", ",", " ", "L"}], "]"}]}], "]"}]}], ";", "\n", 
           "      ", 
           RowBox[{"Lback", " ", "=", " ", 
            RowBox[{"BS", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "i"}], " ", "-", " ", "2"}], "]"}], "]"}]}], 
           ";"}]}], "\n", "    ", "]"}], ";", "\n", "\n", "    ", 
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"L", ",", " ", 
           RowBox[{"{", 
            RowBox[{"BS", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"-", "MD"}], " ", "-", " ", "1"}], "]"}], "]"}], 
            "}"}]}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"Reverse", "[", "L", "]"}]}]}], "\n", "  ", "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsBLWStcasetoDep0", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"RedsBLWStcaseLev", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}], ",",
        " ", 
       RowBox[{"{", 
        RowBox[{"dep", ",", " ", "0", ",", " ", 
         RowBox[{"MaxDep", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], "}"}]}], 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBSNEWLevDep", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", " ", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"CBSNEW", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "==", " ", 
         RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "dep"}]}], " ", 
        "&"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBSNEWLevLev", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "Lev_"}], "]"}],
      " ", ":=", " ", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"CBSNEW", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "==", " ", "Lev"}], " ", 
        "&"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RestrictedBratteliDiag", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "CLL", ",", " ", "LenDep", ",", " ", "vertices", ",", " ", 
         "subsetS"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"CLL", " ", "=", " ", 
         RowBox[{"Table", "[", "\n", "      ", 
          RowBox[{
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"res", " ", "=", " ", 
               RowBox[{"CBSNEWLevDep", "[", 
                RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], 
                "]"}]}], "}"}], ",", "\n", "        ", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"res", " ", "===", " ", 
                 RowBox[{"{", "}"}]}], ",", " ", 
                RowBox[{"Print", "[", 
                 
                 RowBox[{"\"\<Warning: Empty result at dep = \>\"", ",", " ", 
                  "dep"}], "]"}]}], "]"}], ";", "\n", "        ", "res"}]}], 
            "\n", "      ", "]"}], ",", "\n", "      ", 
           RowBox[{"{", 
            RowBox[{"dep", ",", " ", "0", ",", " ", 
             RowBox[{"MaxDep", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], "}"}]}], 
          "\n", "    ", "]"}]}], ";", "\n", "\n", "    ", 
        RowBox[{"LenDep", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"CLL", "[", 
             RowBox[{"[", 
              RowBox[{"dep", " ", "+", " ", "1"}], "]"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"dep", ",", " ", "0", ",", " ", 
             RowBox[{"MaxDep", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], "}"}]}], 
          "]"}]}], ";", "\n", "    ", 
        RowBox[{"vertices", " ", "=", " ", 
         RowBox[{"CBSNEW", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], ";", "\n", 
        "    ", 
        RowBox[{"subsetS", " ", "=", " ", 
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"CBSNEW", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], ",", " ", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"RedsBLWStcasetoDep0", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], ",", " ", 
             "1"}], "]"}]}], "]"}]}], ";", "\n", "\n", "    ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", " ", 
           RowBox[{"AllTrue", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                RowBox[{"v", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], ",", 
               " ", 
               RowBox[{"{", 
                RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}], ",", " ", 
             RowBox[{
              RowBox[{"1", " ", "<=", " ", "#", " ", "<=", " ", 
               RowBox[{"Length", "[", "CLL", "]"}]}], " ", "&"}]}], "]"}]}], ",",
           "\n", "      ", 
          RowBox[{
          "Return", "[", "\"\<Error: Index out of bounds.\>\"", "]"}]}], "\n",
          "    ", "]"}], ";", "\n", "\n", "    ", 
        RowBox[{"RelationGraph", "[", "\n", "      ", 
         RowBox[{
         "OrderWBAmod", ",", "\n", "      ", "vertices", ",", "\n", "      ", 
          RowBox[{"VertexSize", " ", "->", " ", "0.4"}], ",", "\n", "      ", 
          RowBox[{"VertexStyle", " ", "->", " ", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"subsetS", " ", "->", " ", "Red"}], "]"}], ",", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"vertices", ",", " ", "subsetS"}], "]"}], " ", "->", 
               " ", "Green"}], "]"}]}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"VertexLabels", " ", "->", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"Placed", "[", 
               RowBox[{
                RowBox[{"DisplayStaircase", "[", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", "Center"}],
                "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}]}], ",", 
          "\n", "      ", 
          RowBox[{"VertexCoordinates", " ", "->", " ", 
           RowBox[{"Table", "[", "\n", "        ", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"{", "\n", "          ", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"LenDep", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], 
                    "]"}], "]"}]}], " ", "+", "\n", "            ", 
                 RowBox[{"4", " ", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"CLL", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], 
                    "]"}], "]"}], ",", " ", "v"}], "]"}], ",", " ", "1"}], 
                    "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\n", 
                "          ", 
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "\n", "        ", 
               "}"}]}], ",", "\n", "        ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "\n", "      ", 
            "]"}]}]}], "\n", "    ", "]"}]}]}], "\n", "  ", "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
    "RBD", " ", "specialised", " ", "to", " ", "a", " ", "fixed", " ", 
     "final", " ", "green", " ", "node"}], "                              ", 
    "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBSNEWFXD", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_"}], "]"}], 
     " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"MD", " ", "=", " ", 
          RowBox[{"MaxDep", "[", 
           RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], ",", " ", 
         "L", ",", " ", "L1"}], "}"}], ",", "\n", "    ", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"a", " ", ">", " ", 
          RowBox[{"Length", "[", 
           RowBox[{"CBSNEWLevLev", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", 
             RowBox[{"m", " ", "+", " ", "n"}]}], "]"}], "]"}]}], ",", "\n", 
         "      ", "\"\<Input Error : a outside length at max level\>\"", ",",
          "\n", "\n", "      ", 
         RowBox[{
          RowBox[{"L", " ", "=", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"CBSNEWLevLev", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", 
               RowBox[{"m", " ", "+", " ", "n"}]}], "]"}], "[", 
             RowBox[{"[", "a", "]"}], "]"}], "}"}]}], ";", "\n", "      ", 
          RowBox[{"L1", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"{", "}"}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "1", ",", " ", 
               RowBox[{"MD", " ", "+", " ", "1"}]}], "}"}]}], "]"}]}], ";", 
          "\n", "      ", 
          RowBox[{
           RowBox[{"L1", "[", 
            RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", "L"}], ";", "\n", 
          "\n", "      ", 
          RowBox[{"Do", "[", "\n", "        ", 
           RowBox[{
            RowBox[{
             RowBox[{"L1", "[", 
              RowBox[{"[", 
               RowBox[{"j", " ", "+", " ", "1"}], "]"}], "]"}], " ", "=", " ", 
             RowBox[{"Selback", "[", 
              RowBox[{
               RowBox[{"CBSNEWLevLev", "[", 
                RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", 
                 RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "j"}]}], 
                "]"}], ",", " ", 
               RowBox[{"L1", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}]}], ",", "\n", 
            "        ", 
            RowBox[{"{", 
             RowBox[{"j", ",", " ", "1", ",", " ", "MD"}], "}"}]}], "\n", 
           "      ", "]"}], ";", "\n", "\n", "      ", 
          RowBox[{"Flatten", "[", 
           RowBox[{
            RowBox[{"Reverse", "[", 
             RowBox[{"Select", "[", 
              RowBox[{"L1", ",", " ", 
               RowBox[{
                RowBox[{"#", " ", "=!=", " ", 
                 RowBox[{"{", "}"}]}], " ", "&"}]}], "]"}], "]"}], ",", " ", 
            "1"}], "]"}]}]}], "\n", "    ", "]"}]}], "\n", "  ", "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NewMaxDepFxdLowCor", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_"}], "]"}], 
     " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", "LL", "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"LL", " ", "=", " ", 
         RowBox[{"CBSNEWFXD", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], "]"}]}],
         ";", "\n", "    ", 
        RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
         RowBox[{"Min", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"LL", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "1", ",", " ", 
              RowBox[{"Length", "[", "LL", "]"}]}], "}"}]}], "]"}], 
          "]"}]}]}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBSnewFxd1LevLevLowCor", "[", 
      RowBox[{
      "m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_", ",", " ", 
       "Lev_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"CBSNEWFXD", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], "]"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "==", " ", "Lev"}], " ", 
        "&"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
      RowBox[{
      "m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_", ",", " ", 
       "dep_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Select", "[", 
      RowBox[{
       RowBox[{"CBSNEWFXD", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], "]"}], ",",
        " ", 
       RowBox[{
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], " ", "==", " ", 
         RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "dep"}]}], " ", 
        "&"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RestBratDiagSpec", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_"}], "]"}], 
     " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "CLL", ",", " ", "LenDep", ",", " ", "vertices", ",", " ", 
         "subsetS"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"CLL", " ", "=", " ", 
         RowBox[{"Table", "[", "\n", "      ", 
          RowBox[{
           RowBox[{"Module", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"res", " ", "=", " ", 
               RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
                RowBox[{
                "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", 
                 "dep"}], "]"}]}], "}"}], ",", "\n", "        ", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"res", " ", "===", " ", 
                 RowBox[{"{", "}"}]}], ",", " ", 
                RowBox[{"Print", "[", 
                 
                 RowBox[{"\"\<Warning: Empty result at dep = \>\"", ",", " ", 
                  "dep"}], "]"}]}], "]"}], ";", "\n", "        ", "res"}]}], 
            "\n", "      ", "]"}], ",", "\n", "      ", 
           RowBox[{"{", 
            RowBox[{"dep", ",", " ", "0", ",", " ", 
             RowBox[{"NewMaxDepFxdLowCor", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], 
              "]"}]}], "}"}]}], "\n", "    ", "]"}]}], ";", "\n", "\n", 
        "    ", 
        RowBox[{"LenDep", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"CLL", "[", 
             RowBox[{"[", 
              RowBox[{"dep", " ", "+", " ", "1"}], "]"}], "]"}], "]"}], ",", 
           " ", 
           RowBox[{"{", 
            RowBox[{"dep", ",", " ", "0", ",", " ", 
             RowBox[{"NewMaxDepFxdLowCor", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], 
              "]"}]}], "}"}]}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"vertices", " ", "=", " ", 
         RowBox[{"CBSNEWFXD", "[", 
          RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], "]"}]}],
         ";", "\n", "    ", 
        RowBox[{"subsetS", " ", "=", " ", 
         RowBox[{"Intersection", "[", 
          RowBox[{
           RowBox[{"CBSNEWFXD", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], "]"}],
            ",", " ", 
           RowBox[{"Flatten", "[", 
            RowBox[{
             RowBox[{"RedsBLWStcasetoDep0", "[", 
              RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}], ",", " ", 
             "1"}], "]"}]}], "]"}]}], ";", "\n", "\n", "    ", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", " ", 
           RowBox[{"AllTrue", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                RowBox[{"v", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], ",", 
               " ", 
               RowBox[{"{", 
                RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}], ",", " ", 
             RowBox[{
              RowBox[{"1", " ", "<=", " ", "#", " ", "<=", " ", 
               RowBox[{"Length", "[", "CLL", "]"}]}], " ", "&"}]}], "]"}]}], ",",
           "\n", "      ", 
          RowBox[{
          "Return", "[", "\"\<Error: Index out of bounds.\>\"", "]"}]}], "\n",
          "    ", "]"}], ";", "\n", "\n", "    ", 
        RowBox[{"RelationGraph", "[", "\n", "      ", 
         RowBox[{
         "OrderWBAmod", ",", "\n", "      ", "vertices", ",", "\n", "      ", 
          RowBox[{"VertexSize", " ", "->", " ", "0.4"}], ",", "\n", "      ", 
          RowBox[{"VertexStyle", " ", "->", " ", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"subsetS", " ", "->", " ", "Red"}], "]"}], ",", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"vertices", ",", " ", "subsetS"}], "]"}], " ", "->", 
               " ", "Green"}], "]"}]}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"VertexLabels", " ", "->", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"Placed", "[", 
               RowBox[{
                RowBox[{"DisplayStaircase", "[", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", "Center"}],
                "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}]}], ",", 
          "\n", "      ", 
          RowBox[{"VertexCoordinates", " ", "->", " ", 
           RowBox[{"Table", "[", "\n", "        ", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"{", "\n", "          ", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"LenDep", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], 
                    "]"}], "]"}]}], " ", "+", "\n", "            ", 
                 RowBox[{"4", " ", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"CLL", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], 
                    "]"}], "]"}], ",", " ", "v"}], "]"}], ",", " ", "1"}], 
                    "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\n", 
                "          ", 
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "\n", "        ", 
               "}"}]}], ",", "\n", "        ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "\n", "      ", 
            "]"}]}]}], "\n", "    ", "]"}]}]}], "\n", "  ", "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Coloured", " ", "Bratteli", " ", "diagram"}], 
    "                                                ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsBLWStcaseLevAll", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"DeleteCases", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"RedsBLWStcaseLev", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "l"}], "]"}],
            ",", " ", 
           RowBox[{"{", 
            RowBox[{"l", ",", " ", "0", ",", " ", 
             RowBox[{"m", " ", "+", " ", "n"}]}], "}"}]}], "]"}], ",", " ", 
         RowBox[{"{", "}"}]}], "]"}], ",", " ", "1"}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"ColoredBratteliDiag", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_"}], "]"}], " ", ":=", "\n", 
     "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "ColBratLL", ",", " ", "LenDep", ",", " ", "vertices", ",", " ", 
         "subsetS"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"ColBratLL", " ", "=", " ", 
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"BratteliLevelsWBA", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", 
             RowBox[{"m", " ", "+", " ", "n"}]}], "]"}], ",", " ", "1"}], 
          "]"}]}], ";", "\n", "    ", 
        RowBox[{"LenDep", " ", "=", " ", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"Select", "[", 
             RowBox[{"ColBratLL", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], " ", "==", " ", 
                RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", "dep"}]}], 
               " ", "&"}]}], "]"}], "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"dep", ",", " ", "0", ",", " ", 
             RowBox[{"m", " ", "+", " ", "n"}]}], "}"}]}], "]"}]}], ";", "\n",
         "    ", 
        RowBox[{"vertices", " ", "=", " ", "ColBratLL"}], ";", "\n", "    ", 
        RowBox[{"subsetS", " ", "=", " ", 
         RowBox[{"Intersection", "[", 
          RowBox[{"ColBratLL", ",", " ", 
           RowBox[{"RedsBLWStcaseLevAll", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N"}], "]"}]}], "]"}]}], ";",
         "\n", "\n", "    ", 
        RowBox[{"RelationGraph", "[", "\n", "      ", 
         RowBox[{
         "OrderWBAmod", ",", "\n", "      ", "vertices", ",", "\n", "      ", 
          RowBox[{"VertexSize", " ", "->", " ", "0.4"}], ",", "\n", "      ", 
          RowBox[{"VertexStyle", " ", "->", " ", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"Thread", "[", 
              RowBox[{"subsetS", " ", "->", " ", "Red"}], "]"}], ",", " ", 
             RowBox[{"Thread", "[", 
              RowBox[{
               RowBox[{"Complement", "[", 
                RowBox[{"vertices", ",", " ", "subsetS"}], "]"}], " ", "->", 
               " ", "Green"}], "]"}]}], "]"}]}], ",", "\n", "      ", 
          RowBox[{"VertexLabels", " ", "->", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"Placed", "[", 
               RowBox[{
                RowBox[{"DisplayStaircase", "[", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", "Center"}],
                "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "]"}]}], ",", 
          "\n", "      ", 
          RowBox[{"VertexCoordinates", " ", "->", " ", 
           RowBox[{"Table", "[", "\n", "        ", 
            RowBox[{
             RowBox[{"v", " ", "->", " ", 
              RowBox[{"{", "\n", "          ", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"LenDep", "[", 
                   RowBox[{"[", 
                    RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "+", " ", "1"}], 
                    "]"}], "]"}]}], " ", "+", "\n", "            ", 
                 RowBox[{"4", " ", 
                  RowBox[{
                   RowBox[{"Flatten", "[", 
                    RowBox[{"Position", "[", 
                    RowBox[{
                    RowBox[{"Select", "[", 
                    RowBox[{"ColBratLL", ",", " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], " ", "==", " ", 
                    RowBox[{"v", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], " ", "&"}]}], "]"}], ",",
                     " ", "v"}], "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}]}]}], ",", "\n", 
                "          ", 
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"v", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}]}], "\n", "        ", 
               "}"}]}], ",", "\n", "        ", 
             RowBox[{"{", 
              RowBox[{"v", ",", " ", "vertices"}], "}"}]}], "\n", "      ", 
            "]"}]}]}], "\n", "    ", "]"}]}]}], "\n", "  ", "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"Small", " ", "helper", " ", "commands", " ", "for", " ", 
     RowBox[{"red", "/", "green"}], " ", "separation", " ", "and", " ", 
     "concrete", " ", "deltas"}], "       ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"These", " ", "are", " ", "optional"}], ",", " ", 
     RowBox[{
      RowBox[{
      "but", " ", "useful", " ", "for", " ", "the", " ", "current", " ", 
       "delta"}], "-", 
      RowBox[{"calculation", " ", 
       RowBox[{"tests", "."}]}]}]}], "   ", "*)"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], " ", "*)"}], "\n", "\n", 
   RowBox[{
    RowBox[{"ClearAll", "[", "\n", "  ", 
     RowBox[{
     "RedsRBDLevDep", ",", " ", "GreensRBDLevDep", ",", " ", "RedsFxdLevDep", 
      ",", " ", "GreensFxdLevDep", ",", "\n", "  ", "RedAncestorsForGreen", ",",
       " ", "RedFreeExitMultiplicity", ",", "\n", "  ", "NodeDepth", ",", " ",
       "NodePair", ",", " ", "NodeK", ",", " ", "HookProduct", ",", " ", 
      "StableBrauerDim", ",", "\n", "  ", "DeltaConcrete", ",", " ", 
      "GreenTripleData"}], "\n", "]"}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsRBDLevDep", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", "\n", "  ", 
     RowBox[{"Intersection", "[", 
      RowBox[{
       RowBox[{"CBSNEWLevDep", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}], ",",
        " ", 
       RowBox[{"RedsBLWStcaseLev", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}]}],
       "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GreensRBDLevDep", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "dep_"}], "]"}],
      " ", ":=", "\n", "  ", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"CBSNEWLevDep", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}], ",",
        " ", 
       RowBox[{"RedsRBDLevDep", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}]}],
       "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedsFxdLevDep", "[", 
      RowBox[{
      "m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_", ",", " ", 
       "dep_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Intersection", "[", 
      RowBox[{
       RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
        RowBox[{
        "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", "dep"}], 
        "]"}], ",", " ", 
       RowBox[{"RedsBLWStcaseLev", "[", 
        RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "dep"}], "]"}]}],
       "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GreensFxdLevDep", "[", 
      RowBox[{
      "m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_", ",", " ", 
       "dep_"}], "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Complement", "[", 
      RowBox[{
       RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
        RowBox[{
        "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", "dep"}], 
        "]"}], ",", " ", 
       RowBox[{"RedsFxdLevDep", "[", 
        RowBox[{
        "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", "dep"}], 
        "]"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedAncestorsForGreen", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_"}], "]"}], 
     " ", ":=", "\n", "  ", 
     RowBox[{"Flatten", "[", "\n", "    ", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"RedsFxdLevDep", "[", 
          RowBox[{
          "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", "dep"}],
           "]"}], ",", "\n", "      ", 
         RowBox[{"{", 
          RowBox[{"dep", ",", " ", "1", ",", " ", 
           RowBox[{"NewMaxDepFxdLowCor", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], 
            "]"}]}], "}"}]}], "\n", "    ", "]"}], ",", "\n", "    ", "1"}], 
      "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"RedFreeExitMultiplicity", "[", 
      RowBox[{
      "m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_", ",", " ", "r_"}], 
      "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"target", ",", " ", "f"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"target", " ", "=", " ", 
         RowBox[{
          RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
           RowBox[{
           "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", "0"}], 
           "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "\n", "    ", 
        RowBox[{
         RowBox[{"f", "[", "node_", "]"}], " ", ":=", " ", 
         RowBox[{
          RowBox[{"f", "[", "node", "]"}], " ", "=", " ", 
          RowBox[{"Module", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"dep", ",", " ", "nexts"}], "}"}], ",", "\n", "      ", 
            RowBox[{
             RowBox[{"dep", " ", "=", " ", 
              RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
               RowBox[{"node", "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}], ";", "\n", "\n", "      ", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"node", " ", "===", " ", "target"}], ",", "\n", 
               "        ", "1", ",", "\n", "        ", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"dep", " ", "==", " ", "0"}], ",", "\n", 
                 "          ", "0", ",", "\n", "          ", 
                 RowBox[{
                  RowBox[{"nexts", " ", "=", " ", 
                   RowBox[{"Select", "[", "\n", "            ", 
                    RowBox[{
                    RowBox[{"CBSnewFxd1LevDepLowCor", "[", 
                    RowBox[{
                    "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", 
                    " ", 
                    RowBox[{"dep", " ", "-", " ", "1"}]}], "]"}], ",", "\n", 
                    "            ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"OrderWBAmod", "[", 
                    RowBox[{"node", ",", " ", "#"}], "]"}], " ", "&&", "\n", 
                    "              ", 
                    RowBox[{"!", " ", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"RedsFxdLevDep", "[", 
                    RowBox[{
                    "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", 
                    " ", 
                    RowBox[{"dep", " ", "-", " ", "1"}]}], "]"}], ",", " ", 
                    "#"}], "]"}]}]}], " ", "&"}]}], "\n", "          ", 
                    "]"}]}], ";", "\n", "          ", 
                  RowBox[{"Total", "[", 
                   RowBox[{"f", " ", "/@", " ", "nexts"}], "]"}]}]}], "\n", 
                "        ", "]"}]}], "\n", "      ", "]"}]}]}], "\n", "    ", 
           "]"}]}]}], ";", "\n", "\n", "    ", 
        RowBox[{"f", "[", "r", "]"}]}]}], "\n", "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NodeDepth", "[", 
      RowBox[{"node_", ",", " ", "m_", ",", " ", "n_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"m", " ", "+", " ", "n", " ", "-", " ", 
      RowBox[{"node", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NodePair", "[", "node_", "]"}], " ", ":=", " ", 
     RowBox[{"Drop", "[", 
      RowBox[{
       RowBox[{"ToPair", "[", 
        RowBox[{"node", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}], ",", " ", 
       RowBox[{"-", "1"}]}], "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"NodeK", "[", 
      RowBox[{"node_", ",", " ", "m_", ",", " ", "n_"}], "]"}], " ", ":=", 
     " ", 
     RowBox[{"m", " ", "-", " ", 
      RowBox[{"Total", "[", 
       RowBox[{
        RowBox[{"NodePair", "[", "node", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"HookProduct", "[", "lam_List", "]"}], " ", ":=", "\n", "  ", 
     RowBox[{"Product", "[", "\n", "    ", 
      RowBox[{
       RowBox[{
        RowBox[{"lam", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "-", " ", "j", " ", "+", " ", 
        RowBox[{"Count", "[", 
         RowBox[{"lam", ",", " ", 
          RowBox[{"x_", " ", "/;", " ", 
           RowBox[{"x", " ", ">=", " ", "j"}]}]}], "]"}], " ", "-", " ", "i", 
        " ", "+", " ", "1"}], ",", "\n", "    ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", 
         RowBox[{"Length", "[", "lam", "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", 
         RowBox[{"lam", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "}"}]}], "\n", "  ", "]"}]}], 
    ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"StableBrauerDim", "[", 
      RowBox[{"node_", ",", " ", "m_", ",", " ", "n_"}], "]"}], " ", ":=", 
     "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "dep", ",", " ", "pair", ",", " ", "gp", ",", " ", "gm", ",", " ", 
         "k"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"dep", " ", "=", " ", 
         RowBox[{"NodeDepth", "[", 
          RowBox[{"node", ",", " ", "m", ",", " ", "n"}], "]"}]}], ";", "\n", 
        "    ", 
        RowBox[{"pair", " ", "=", " ", 
         RowBox[{"NodePair", "[", "node", "]"}]}], ";", "\n", "    ", 
        RowBox[{"gp", " ", "=", " ", 
         RowBox[{"pair", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"gm", " ", "=", " ", 
         RowBox[{"pair", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"k", " ", "=", " ", 
         RowBox[{"NodeK", "[", 
          RowBox[{"node", ",", " ", "m", ",", " ", "n"}], "]"}]}], ";", "\n", 
        "    ", 
        RowBox[{
         RowBox[{"m", "!"}], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"n", " ", "-", " ", "dep"}], ")"}], "!"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"k", "!"}], " ", 
            RowBox[{"HookProduct", "[", "gp", "]"}], " ", 
            RowBox[{"HookProduct", "[", "gm", "]"}]}], ")"}]}]}]}]}], "\n", 
      "  ", "]"}]}], ";"}], "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"DeltaConcrete", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_"}], "]"}], 
     " ", ":=", "\n", "  ", 
     RowBox[{"Total", "[", "\n", "    ", 
      RowBox[{"Table", "[", "\n", "      ", 
       RowBox[{
        RowBox[{
         RowBox[{"RedFreeExitMultiplicity", "[", 
          RowBox[{
          "m", ",", " ", "n", ",", " ", "N", ",", " ", "a", ",", " ", "r"}], 
          "]"}], " ", 
         RowBox[{"StableBrauerDim", "[", 
          RowBox[{"r", ",", " ", "m", ",", " ", "n"}], "]"}]}], ",", "\n", 
        "      ", 
        RowBox[{"{", 
         RowBox[{"r", ",", " ", 
          RowBox[{"RedAncestorsForGreen", "[", 
           RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], 
           "]"}]}], "}"}]}], "\n", "    ", "]"}], "\n", "  ", "]"}]}], ";"}], 
   "\n", "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"GreenTripleData", "[", 
      RowBox[{"m_", ",", " ", "n_", ",", " ", "N_", ",", " ", "a_"}], "]"}], 
     " ", ":=", "\n", "  ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "node", ",", " ", "pair", ",", " ", "gp", ",", " ", "gm", ",", " ", 
         "k"}], "}"}], ",", "\n", "    ", 
       RowBox[{
        RowBox[{"node", " ", "=", " ", 
         RowBox[{
          RowBox[{"CBSNEWLevDep", "[", 
           RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "0"}], "]"}], 
          "[", 
          RowBox[{"[", "a", "]"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"pair", " ", "=", " ", 
         RowBox[{"NodePair", "[", "node", "]"}]}], ";", "\n", "    ", 
        RowBox[{"gp", " ", "=", " ", 
         RowBox[{"pair", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"gm", " ", "=", " ", 
         RowBox[{"pair", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ";", "\n", "    ", 
        RowBox[{"k", " ", "=", " ", 
         RowBox[{"NodeK", "[", 
          RowBox[{"node", ",", " ", "m", ",", " ", "n"}], "]"}]}], ";", "\n", 
        "    ", 
        RowBox[{"{", 
         RowBox[{"a", ",", " ", "node", ",", " ", 
          RowBox[{"\"\<k\>\"", " ", "->", " ", "k"}], ",", " ", 
          RowBox[{"\"\<gammaPlus\>\"", " ", "->", " ", "gp"}], ",", " ", 
          RowBox[{"\"\<gammaMinus\>\"", " ", "->", " ", "gm"}], ",", "\n", 
          "      ", 
          RowBox[{"\"\<delta\>\"", " ", "->", " ", 
           RowBox[{"DeltaConcrete", "[", 
            RowBox[{"m", ",", " ", "n", ",", " ", "N", ",", " ", "a"}], 
            "]"}]}]}], "}"}]}]}], "\n", "  ", "]"}]}], ";"}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.989597969224537*^9, 3.989597969224537*^9}, {
  3.9908795413117943`*^9, 3.9908795705335064`*^9}, {3.992336811816416*^9, 
  3.992336967941124*^9}, {3.9923370729640427`*^9, 
  3.9923372726094875`*^9}},ExpressionUUID->"a3c0ffcf-9120-044c-8929-\
dde0d45675f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"RestrictedBratteliDiag", "[", 
   RowBox[{"3", ",", "5", ",", "4"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.989597980786192*^9, 3.989597982088579*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"cae881b6-b400-7046-888a-ea0b39523ac8"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 0, 0, 0, -1, -1}, 5}, {{2, 1, 0, 0, 0, -1, -1, -1}, 
        6}, {{1, 1, 0, 0, 0, 0, -1, -1}, 6}, {{1, 1, 1, 0, 0, -1, -1, -1}, 
        6}, {{1, 1, 1, 0, 0, 0, -1, -2}, 6}, {{1, 0, 0, 0, 0, 0, -1, -1}, 
        7}, {{1, 1, 0, 0, 0, -1, -1, -1}, 7}, {{1, 1, 0, 0, 0, 0, -1, -2}, 
        7}, {{2, 0, 0, 0, 0, -1, -1, -1}, 7}, {{1, 1, 1, 0, 0, 0, -2, -2}, 
        7}, {{1, 1, 1, 0, 0, 0, -1, -3}, 7}, {{2, 1, 0, 0, 0, -1, -1, -2}, 
        7}, {{2, 0, 0, 0, 0, -1, -1, -2}, 8}, {{1, 1, 0, 0, 0, 0, -1, -3}, 
        8}, {{1, 1, 0, 0, 0, 0, -2, -2}, 8}, {{1, 0, 0, 0, 0, 0, -1, -2}, 
        8}, {{1, 0, 0, 0, 0, -1, -1, -1}, 8}, {{0, 0, 0, 0, 0, 0, -1, -1}, 
        8}}, {
       SparseArray[
       Automatic, {18, 18}, 0, {
        1, {{0, 3, 6, 9, 10, 13, 16, 17, 20, 22, 23, 24, 25, 25, 25, 25, 25, 
          25, 25}, {{3}, {4}, {5}, {7}, {9}, {12}, {6}, {7}, {8}, {7}, {8}, {
          10}, {11}, {16}, {17}, {18}, {17}, {14}, {15}, {16}, {13}, {17}, {
          15}, {14}, {13}}}, Pattern}], Null}, {
      VertexLabels -> {{{1, 0, 0, 0, 0, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {6, 1} -> True, {7, 1} -> 
               True, {8, 1} -> True}}], Center], {{1, 1, 0, 0, 0, 0, -1, -2}, 
           7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}}, 
            Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {7, 2} -> 
               True, {8, 1} -> True, {8, 2} -> True}}], Center], {{1, 1, 0, 0,
            0, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {6, 1} -> 
               True, {7, 1} -> True, {8, 1} -> True}}], Center], {{2, 0, 0, 0,
            0, -1, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {6, 2} -> 
               True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}}], 
           Center], {{1, 0, 0, 0, 0, 0, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {7, 1} -> True, {8, 1} -> True}}], 
           Center], {{0, 0, 0, 0, 0, 0, -1, -1}, 8} -> Placed[
           
           Grid[{{" "}, {" "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{7, 1} -> True, {8, 1} -> True}}], 
           Center], {{2, 1, 0, 0, 0, -1, -1, -2}, 7} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {6, 2} -> True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, -1, -1}, 5} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {7, 1} -> True, {8, 1} -> True}}], Center], {{1, 1, 1, 0,
            0, 0, -1, -2}, 6} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}}], 
           Center], {{1, 1, 1, 0, 0, 0, -2, -2}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {7, 1} -> True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> 
               True}}], Center], {{1, 1, 1, 0, 0, -1, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}}], 
           Center], {{1, 0, 0, 0, 0, 0, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}}, 
            Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {7, 2} -> True, {8, 1} -> 
               True, {8, 2} -> True}}], Center], {{2, 1, 0, 0, 0, -1, -1, -1},
            6} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}}], 
           Center], {{2, 0, 0, 0, 0, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {6, 1} -> 
               True, {7, 1} -> True, {8, 1} -> True}}], Center], {{1, 1, 0, 0,
            0, 0, -1, -3}, 8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {7, 3} -> 
               True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> True}}], 
           Center], {{1, 1, 0, 0, 0, 0, -2, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {7, 1} -> 
               True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}}], 
           Center], {{1, 1, 0, 0, 0, 0, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
               True, {8, 1} -> True}}], Center], {{1, 1, 1, 0, 0, 0, -1, -3}, 
           7} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {7, 3} -> True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> 
               True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{1, 0, 0, 0, 0, 0, -1, -2}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, -2, -2}, 8} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[0, 1, 0], {{1, 0, 0, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, -2, -2}, 7} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, 0, 0, -1, -1}, 7} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, -1, -1}, 5} -> 
         RGBColor[1, 0, 0], {{2, 1, 0, 0, 0, -1, -1, -1}, 6} -> 
         RGBColor[1, 0, 0], {{2, 0, 0, 0, 0, -1, -1, -2}, 8} -> 
         RGBColor[0, 1, 0], {{0, 0, 0, 0, 0, 0, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, -1, -3}, 8} -> 
         RGBColor[0, 1, 0], {{2, 1, 0, 0, 0, -1, -1, -2}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, 0, -1, -2}, 7} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, -1, -3}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, -1, -2}, 6} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, 0, -1, -1}, 6} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, -1, -1, -1}, 6} -> 
         RGBColor[1, 0, 0]}, 
       VertexCoordinates -> {{3, -20}, {0, -24}, {4, -24}, {8, -24}, {
        12, -24}, {-3, -28}, {1, -28}, {5, -28}, {9, -28}, {13, -28}, {
        17, -28}, {21, -28}, {-2, -32}, {2, -32}, {6, -32}, {10, -32}, {
        14, -32}, {18, -32}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        Medium], ArrowBox[{{3., -20.}, {4., -24.}}, 0.8], 
        ArrowBox[{{3., -20.}, {8., -24.}}, 0.8], 
        ArrowBox[{{3., -20.}, {12., -24.}}, 0.8], 
        ArrowBox[{{0., -24.}, {1., -28.}}, 0.8], 
        ArrowBox[{{0., -24.}, {9., -28.}}, 0.8], 
        ArrowBox[{{0., -24.}, {21., -28.}}, 0.8], 
        ArrowBox[{{4., -24.}, {-3., -28.}}, 0.8], 
        ArrowBox[{{4., -24.}, {1., -28.}}, 0.8], 
        ArrowBox[{{4., -24.}, {5., -28.}}, 0.8], 
        ArrowBox[{{8., -24.}, {1., -28.}}, 0.8], 
        ArrowBox[{{12., -24.}, {5., -28.}}, 0.8], 
        ArrowBox[{{12., -24.}, {13., -28.}}, 0.8], 
        ArrowBox[{{12., -24.}, {17., -28.}}, 0.8], 
        ArrowBox[{{-3., -28.}, {10., -32.}}, 0.8], 
        ArrowBox[{{-3., -28.}, {14., -32.}}, 0.8], 
        ArrowBox[{{-3., -28.}, {18., -32.}}, 0.8], 
        ArrowBox[{{1., -28.}, {14., -32.}}, 0.8], 
        ArrowBox[{{5., -28.}, {2., -32.}}, 0.8], 
        ArrowBox[{{5., -28.}, {6., -32.}}, 0.8], 
        ArrowBox[{{5., -28.}, {10., -32.}}, 0.8], 
        ArrowBox[{{9., -28.}, {-2., -32.}}, 0.8], 
        ArrowBox[{{9., -28.}, {14., -32.}}, 0.8], 
        ArrowBox[{{13., -28.}, {6., -32.}}, 0.8], 
        ArrowBox[{{17., -28.}, {2., -32.}}, 0.8], 
        ArrowBox[{{21., -28.}, {-2., -32.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{0., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
                True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{8., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{12., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-3., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {7, 1} -> True, {8, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-3., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{1., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {6, 1} -> 
                True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {7, 2} -> 
                True, {8, 1} -> True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{9., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {6, 1} -> 
                True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{13., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {7, 1} -> True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {13., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{17., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {7, 3} -> True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {17., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{21., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {6, 2} -> True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {21., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-2., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {6, 2} -> 
                True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-2., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{2., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {7, 3} -> 
                True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {2., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{6., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {7, 1} -> 
                True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {6., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{10., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {7, 2} -> True, {8, 1} -> 
                True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {10., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{14., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {6, 1} -> True, {7, 1} -> 
                True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {14., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{18., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{7, 1} -> True, {8, 1} -> True}},
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {18., -32.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9895979836951885`*^9, 3.989660273106106*^9, 
  3.9923366706017437`*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"1cf85859-4f6f-cf40-8652-767b37cff499"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", "[", 
  RowBox[{"4", ",", "5", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.989598083960741*^9, 3.989598089814989*^9}, {
  3.989598349764929*^9, 3.989598352565052*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"bfb03a6c-4d43-484a-af1e-3c6d6f230f9f"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 1, 0, 0, 0, -1, -1}, 6}, {{2, 1, 1, 0, 0, 
        0, -1, -1, -1}, 7}, {{1, 1, 1, 0, 0, 0, 0, -1, -1}, 7}, {{1, 1, 1, 1, 
        0, 0, -1, -1, -1}, 7}, {{1, 1, 1, 1, 0, 0, 0, -1, -2}, 7}, {{3, 1, 0, 
        0, 0, -1, -1, -1, -1}, 8}, {{1, 1, 0, 0, 0, 0, 0, -1, -1}, 8}, {{1, 1,
         1, 0, 0, 0, -1, -1, -1}, 8}, {{1, 1, 1, 0, 0, 0, 0, -1, -2}, 8}, {{2,
         1, 0, 0, 0, 0, -1, -1, -1}, 8}, {{1, 1, 1, 1, 0, 0, 0, -2, -2}, 
        8}, {{1, 1, 1, 1, 0, 0, 0, -1, -3}, 8}, {{2, 1, 1, 0, 0, 
        0, -1, -1, -2}, 8}, {{3, 0, 0, 0, 0, -1, -1, -1, -1}, 9}, {{2, 1, 0, 
        0, 0, 0, -1, -1, -2}, 9}, {{2, 0, 0, 0, 0, 0, -1, -1, -1}, 9}, {{1, 1,
         1, 0, 0, 0, 0, -1, -3}, 9}, {{1, 1, 1, 0, 0, 0, 0, -2, -2}, 9}, {{1, 
        1, 0, 0, 0, 0, 0, -1, -2}, 9}, {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 9}, {{
        1, 0, 0, 0, 0, 0, 0, -1, -1}, 9}}, {
       SparseArray[
       Automatic, {21, 21}, 0, {
        1, {{0, 3, 6, 9, 10, 13, 14, 17, 18, 21, 24, 25, 26, 27, 27, 27, 27, 
          27, 27, 27, 27, 27}, {{3}, {4}, {5}, {8}, {10}, {13}, {7}, {8}, {
          9}, {8}, {9}, {11}, {12}, {14}, {19}, {20}, {21}, {20}, {17}, {
          18}, {19}, {15}, {16}, {20}, {18}, {17}, {15}}}, Pattern}], Null}, {
      VertexLabels -> {{{1, 1, 0, 0, 0, 0, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
               True, {8, 1} -> True, {9, 1} -> True}}], Center], {{1, 1, 1, 1,
            0, 0, 0, -1, -2}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{1, 1, 0, 0, 0, 0, 0, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {8, 1} -> 
               True, {9, 1} -> True}}], Center], {{1, 1, 1, 0, 0, 0, 
           0, -2, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{1, 1, 1, 1, 0, 0, 0, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{2, 0, 0, 0, 0, 0, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {7, 1} -> 
               True, {8, 1} -> True, {9, 1} -> True}}], Center], {{2, 1, 1, 0,
            0, 0, -1, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {3, 3} -> True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> 
               True, {9, 2} -> True}}], Center], {{1, 1, 1, 1, 0, 
           0, -1, -1, -1}, 7} -> Placed[
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, 0, -1, -3}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> True, {9, 3} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{2, 1, 0, 0, 0, 0, -1, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{1, 0, 0, 0, 0, 0, 0, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{1, 1, 1, 1, 0, 0, 0, -2, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> 
               True, {9, 2} -> True}}], Center], {{1, 1, 1, 0, 0, 0, 
           0, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {8, 1} -> True, {9, 1} -> True}}], Center], {{1, 1, 1, 1,
            0, 0, 0, -1, -3}, 8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {4, 4} -> True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> 
               True, {9, 3} -> True}}], Center], {{1, 1, 1, 0, 0, 0, 
           0, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> True}}], 
           Center], {{2, 1, 1, 0, 0, 0, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center], {{3, 1, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {2, 2} -> True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> 
               True, {9, 1} -> True}}], Center], {{2, 1, 0, 0, 0, 
           0, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{1, 1, 0, 0, 0, 0, 0, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {8, 2} -> 
               True, {9, 1} -> True, {9, 2} -> True}}], Center], {{3, 0, 0, 0,
            0, -1, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{2, 1, 0, 0, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 0, 0, 0, -1, -1, -2}, 8} -> 
         RGBColor[1, 0, 0], {{3, 1, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[1, 0, 0], {{2, 1, 0, 0, 0, 0, -1, -1, -2}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, 0, -1, -1}, 7} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 0, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{3, 0, 0, 0, 0, -1, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, 0, -1, -3}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, -1, -3}, 8} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, -2, -2}, 8} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, 0, 0, -1, -2}, 9} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, -1, -1}, 6} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, 0, 0, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, 0, -2, -2}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, -1, -2}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, 0, -1, -2}, 8} -> 
         RGBColor[0, 1, 0], {{1, 0, 0, 0, 0, 0, 0, -1, -1}, 9} -> 
         RGBColor[0, 1, 0]}, 
       VertexCoordinates -> {{3, -24}, {0, -28}, {4, -28}, {8, -28}, {
        12, -28}, {-4, -32}, {0, -32}, {4, -32}, {8, -32}, {12, -32}, {
        16, -32}, {20, -32}, {24, -32}, {-4, -36}, {0, -36}, {4, -36}, {
        8, -36}, {12, -36}, {16, -36}, {20, -36}, {24, -36}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        0.009110568687906816], ArrowBox[{{3., -24.}, {4., -28.}}, 0.8], 
        ArrowBox[{{3., -24.}, {8., -28.}}, 0.8], 
        ArrowBox[{{3., -24.}, {12., -28.}}, 0.8], 
        ArrowBox[{{0., -28.}, {4., -32.}}, 0.8], 
        ArrowBox[{{0., -28.}, {12., -32.}}, 0.8], 
        ArrowBox[{{0., -28.}, {24., -32.}}, 0.8], 
        ArrowBox[{{4., -28.}, {0., -32.}}, 0.8], 
        ArrowBox[{{4., -28.}, {4., -32.}}, 0.8], 
        ArrowBox[{{4., -28.}, {8., -32.}}, 0.8], 
        ArrowBox[{{8., -28.}, {4., -32.}}, 0.8], 
        ArrowBox[{{12., -28.}, {8., -32.}}, 0.8], 
        ArrowBox[{{12., -28.}, {16., -32.}}, 0.8], 
        ArrowBox[{{12., -28.}, {20., -32.}}, 0.8], 
        ArrowBox[{{-4., -32.}, {-4., -36.}}, 0.8], 
        ArrowBox[{{0., -32.}, {16., -36.}}, 0.8], 
        ArrowBox[{{0., -32.}, {20., -36.}}, 0.8], 
        ArrowBox[{{0., -32.}, {24., -36.}}, 0.8], 
        ArrowBox[{{4., -32.}, {20., -36.}}, 0.8], 
        ArrowBox[{{8., -32.}, {8., -36.}}, 0.8], 
        ArrowBox[{{8., -32.}, {12., -36.}}, 0.8], 
        ArrowBox[{{8., -32.}, {16., -36.}}, 0.8], 
        ArrowBox[{{12., -32.}, {0., -36.}}, 0.8], 
        ArrowBox[{{12., -32.}, {4., -36.}}, 0.8], 
        ArrowBox[{{12., -32.}, {20., -36.}}, 0.8], 
        ArrowBox[{{16., -32.}, {12., -36.}}, 0.8], 
        ArrowBox[{{20., -32.}, {8., -36.}}, 0.8], 
        ArrowBox[{{24., -32.}, {0., -36.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{0., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{8., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{12., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{-4., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {2, 2} -> True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> 
                True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-4., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{0., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {8, 1} -> 
                True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{4., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{8., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{12., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{16., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> 
                True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {16., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{20., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {4, 4} -> True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> 
                True, {9, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {20., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{24., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {3, 3} -> True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> 
                True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {24., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-4., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-4., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{0., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {7, 1} -> 
                True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{8., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> True, {9, 3} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{12., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{16., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {8, 2} -> 
                True, {9, 1} -> True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {16., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{20., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
                True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {20., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{24., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {24., -36.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9895980918698616`*^9, 3.989598353853943*^9, 
  3.9923366789402885`*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"7f02a2d8-4593-884c-99c4-37f7942300be"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", "[", 
  RowBox[{"5", ",", "5", ",", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.9895983620370846`*^9, 3.989598365180399*^9}},
 CellLabel->
  "In[245]:=",ExpressionUUID->"d313abdb-d1bd-0846-bf96-02abfa016869"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 1, 1, 0, 0, 0, -1, -1}, 7}, {{2, 1, 1, 1, 0, 0, 
        0, -1, -1, -1}, 8}, {{1, 1, 1, 1, 0, 0, 0, 0, -1, -1}, 8}, {{1, 1, 1, 
        1, 1, 0, 0, -1, -1, -1}, 8}, {{1, 1, 1, 1, 1, 0, 0, 0, -1, -2}, 8}, {{
        2, 2, 1, 0, 0, 0, -1, -1, -1, -1}, 9}, {{3, 1, 1, 0, 0, 
        0, -1, -1, -1, -1}, 9}, {{1, 1, 1, 0, 0, 0, 0, 0, -1, -1}, 9}, {{1, 1,
         1, 1, 0, 0, 0, -1, -1, -1}, 9}, {{1, 1, 1, 1, 0, 0, 0, 0, -1, -2}, 
        9}, {{2, 1, 1, 0, 0, 0, 0, -1, -1, -1}, 9}, {{1, 1, 1, 1, 1, 0, 0, 
        0, -2, -2}, 9}, {{1, 1, 1, 1, 1, 0, 0, 0, -1, -3}, 9}, {{2, 1, 1, 1, 
        0, 0, 0, -1, -1, -2}, 9}, {{3, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 10}, {{
        2, 2, 0, 0, 0, 0, -1, -1, -1, -1}, 10}, {{2, 1, 1, 0, 0, 0, 
        0, -1, -1, -2}, 10}, {{2, 1, 0, 0, 0, 0, 0, -1, -1, -1}, 10}, {{1, 1, 
        1, 1, 0, 0, 0, 0, -1, -3}, 10}, {{1, 1, 1, 1, 0, 0, 0, 0, -2, -2}, 
        10}, {{1, 1, 1, 0, 0, 0, 0, 0, -1, -2}, 10}, {{1, 1, 1, 0, 0, 0, 
        0, -1, -1, -1}, 10}, {{1, 1, 0, 0, 0, 0, 0, 0, -1, -1}, 10}}, {
       SparseArray[
       Automatic, {23, 23}, 0, {
        1, {{0, 3, 6, 9, 10, 13, 14, 15, 18, 19, 22, 25, 26, 27, 28, 28, 28, 
          28, 28, 28, 28, 28, 28, 28}, {{3}, {4}, {5}, {9}, {11}, {14}, {8}, {
          9}, {10}, {9}, {10}, {12}, {13}, {16}, {15}, {21}, {22}, {23}, {
          22}, {19}, {20}, {21}, {17}, {18}, {22}, {20}, {19}, {17}}}, 
         Pattern}], Null}, {
      VertexLabels -> {{{2, 2, 0, 0, 0, 0, -1, -1, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {2, 3} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True}}], Center], {{1, 1, 1, 1, 0, 0, 0, 
           0, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {9, 2} -> True, {10, 1} -> True, {10, 2} -> 
               True}}], Center], {{3, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 10} -> 
         Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {2, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True}}], Center], {{2, 1, 0, 0, 0, 0, 
           0, -1, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> True}}], 
           Center], {{1, 1, 1, 1, 0, 0, 0, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> 
               True}}], Center], {{2, 1, 1, 1, 0, 0, 0, -1, -1, -1}, 8} -> 
         Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True}}], Center], {{2, 1, 1, 0, 0, 0, 
           0, -1, -1, -1}, 9} -> Placed[
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> 
               True}}], Center], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1}, 7} -> 
         Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> True, {10, 1} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, 0, -1, -1, -1}, 10} -> 
         Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> True}}], 
           Center], {{1, 1, 1, 1, 0, 0, 0, 0, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> True}}], 
           Center], {{2, 2, 1, 0, 0, 0, -1, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {2, 3} -> True, {3, 2} -> True, {7, 1} -> True, {8, 1} -> 
               True, {9, 1} -> True, {10, 1} -> True}}], Center], {{1, 1, 1, 
           1, 1, 0, 0, 0, -1, -3}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {4, 4} -> True, {5, 4} -> True, {9, 3} -> True, {10, 1} -> 
               True, {10, 2} -> True, {10, 3} -> True}}], Center], {{1, 1, 1, 
           1, 1, 0, 0, 0, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}}, 
            Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {9, 2} -> True, {10, 1} -> 
               True, {10, 2} -> True}}], Center], {{1, 1, 1, 1, 1, 0, 0, 
           0, -2, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " ", " "}, {" ", " ", " ", " "}}, 
            Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {9, 1} -> True, {9, 2} -> 
               True, {10, 1} -> True, {10, 2} -> True}}], Center], {{1, 1, 1, 
           0, 0, 0, 0, 0, -1, -2}, 10} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {9, 2} -> True, {10, 1} -> True, {10, 2} -> True}}], 
           Center], {{1, 1, 1, 0, 0, 0, 0, 0, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {9, 1} -> True, {10, 1} -> True}}], Center], {{1, 1, 0, 
           0, 0, 0, 0, 0, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {9, 1} -> 
               True, {10, 1} -> True}}], Center], {{1, 1, 1, 1, 1, 0, 
           0, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True}}], Center], {{3, 1, 1, 0, 0, 
           0, -1, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {2, 2} -> True, {3, 2} -> True, {7, 1} -> True, {8, 1} -> 
               True, {9, 1} -> True, {10, 1} -> True}}], Center], {{1, 1, 1, 
           1, 0, 0, 0, 0, -2, -2}, 10} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {9, 1} -> True, {9, 2} -> True, {10, 1} -> 
               True, {10, 2} -> True}}], Center], {{2, 1, 1, 1, 0, 0, 
           0, -1, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}}, 
            Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {3, 3} -> True, {4, 3} -> True, {8, 2} -> True, {9, 2} -> 
               True, {10, 1} -> True, {10, 2} -> True}}], Center], {{1, 1, 1, 
           1, 0, 0, 0, 0, -1, -3}, 10} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " ", " ", " "}}, 
            Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {4, 4} -> True, {9, 3} -> True, {10, 1} -> True, {10, 2} -> 
               True, {10, 3} -> True}}], Center], {{2, 1, 1, 0, 0, 0, 
           0, -1, -1, -2}, 10} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {3, 3} -> True, {8, 2} -> True, {9, 2} -> True, {10, 1} -> 
               True, {10, 2} -> True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{1, 1, 1, 1, 0, 0, 0, 0, -2, -2}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, 0, 0, -1, -1}, 10} -> 
         RGBColor[0, 1, 0], {{2, 2, 0, 0, 0, 0, -1, -1, -1, -1}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -2, -2}, 9} -> 
         RGBColor[1, 0, 0], {{2, 1, 1, 1, 0, 0, 0, -1, -1, -2}, 9} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 0, 0, 0, 0, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{2, 1, 0, 0, 0, 0, 0, -1, -1, -1}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, 0, 0, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, 0, -1, -1, -1}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, 0, 0, -1, -2}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, 0, -1, -2}, 9} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 1, 0, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[1, 0, 0], {{2, 1, 1, 0, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, 0, -1, -3}, 10} -> 
         RGBColor[0, 1, 0], {{3, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 9} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -2}, 8} -> 
         RGBColor[1, 0, 0], {{2, 1, 1, 0, 0, 0, 0, -1, -1, -2}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -3}, 9} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{3, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 10} -> 
         RGBColor[0, 1, 0], {{2, 2, 1, 0, 0, 0, -1, -1, -1, -1}, 9} -> 
         RGBColor[1, 0, 0]}, 
       VertexCoordinates -> {{3, -28}, {0, -32}, {4, -32}, {8, -32}, {
        12, -32}, {-5, -36}, {-1, -36}, {3, -36}, {7, -36}, {11, -36}, {
        15, -36}, {19, -36}, {23, -36}, {27, -36}, {-5, -40}, {-1, -40}, {
        3, -40}, {7, -40}, {11, -40}, {15, -40}, {19, -40}, {23, -40}, {
        27, -40}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        0.008299712800875273], ArrowBox[{{3., -28.}, {4., -32.}}, 0.8], 
        ArrowBox[{{3., -28.}, {8., -32.}}, 0.8], 
        ArrowBox[{{3., -28.}, {12., -32.}}, 0.8], 
        ArrowBox[{{0., -32.}, {7., -36.}}, 0.8], 
        ArrowBox[{{0., -32.}, {15., -36.}}, 0.8], 
        ArrowBox[{{0., -32.}, {27., -36.}}, 0.8], 
        ArrowBox[{{4., -32.}, {3., -36.}}, 0.8], 
        ArrowBox[{{4., -32.}, {7., -36.}}, 0.8], 
        ArrowBox[{{4., -32.}, {11., -36.}}, 0.8], 
        ArrowBox[{{8., -32.}, {7., -36.}}, 0.8], 
        ArrowBox[{{12., -32.}, {11., -36.}}, 0.8], 
        ArrowBox[{{12., -32.}, {19., -36.}}, 0.8], 
        ArrowBox[{{12., -32.}, {23., -36.}}, 0.8], 
        ArrowBox[{{-5., -36.}, {-1., -40.}}, 0.8], 
        ArrowBox[{{-1., -36.}, {-5., -40.}}, 0.8], 
        ArrowBox[{{3., -36.}, {19., -40.}}, 0.8], 
        ArrowBox[{{3., -36.}, {23., -40.}}, 0.8], 
        ArrowBox[{{3., -36.}, {27., -40.}}, 0.8], 
        ArrowBox[{{7., -36.}, {23., -40.}}, 0.8], 
        ArrowBox[{{11., -36.}, {11., -40.}}, 0.8], 
        ArrowBox[{{11., -36.}, {15., -40.}}, 0.8], 
        ArrowBox[{{11., -36.}, {19., -40.}}, 0.8], 
        ArrowBox[{{15., -36.}, {3., -40.}}, 0.8], 
        ArrowBox[{{15., -36.}, {7., -40.}}, 0.8], 
        ArrowBox[{{15., -36.}, {23., -40.}}, 0.8], 
        ArrowBox[{{19., -36.}, {15., -40.}}, 0.8], 
        ArrowBox[{{23., -36.}, {11., -40.}}, 0.8], 
        ArrowBox[{{27., -36.}, {3., -40.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{0., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{8., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{12., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {9, 2} -> True, {10, 1} -> 
                True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{-5., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {2, 3} -> True, {3, 2} -> True, {7, 1} -> True, {8, 1} -> 
                True, {9, 1} -> True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-5., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{-1., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {2, 2} -> True, {3, 2} -> True, {7, 1} -> True, {8, 1} -> 
                True, {9, 1} -> True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{3., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {9, 1} -> True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{7., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{11., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {9, 2} -> True, {10, 1} -> 
                True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{15., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{19., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {9, 1} -> True, {9, 2} -> 
                True, {10, 1} -> True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {19., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{23., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {4, 4} -> True, {5, 4} -> True, {9, 3} -> True, {10, 1} -> 
                True, {10, 2} -> True, {10, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {23., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{27., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {3, 3} -> True, {4, 3} -> True, {8, 2} -> True, {9, 2} -> 
                True, {10, 1} -> True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {27., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-5., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {2, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-5., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-1., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {2, 3} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{3., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {3, 3} -> True, {8, 2} -> True, {9, 2} -> True, {10, 1} -> 
                True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{7., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{11., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {4, 4} -> True, {9, 3} -> True, {10, 1} -> 
                True, {10, 2} -> True, {10, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{15., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {9, 1} -> True, {9, 2} -> True, {10, 1} -> 
                True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{19., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {9, 2} -> True, {10, 1} -> True, {10, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {19., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{23., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {8, 1} -> True, {9, 1} -> True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {23., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{27., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {9, 1} -> 
                True, {10, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {27., -40.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.989598367062563*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"a508f2ba-9e28-c04e-9384-623f1441feec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", "[", 
  RowBox[{"4", ",", "5", ",", " ", "6"}], "]"}]], "Input",
 CellChangeTimes->{{3.992336711064335*^9, 3.9923367685707455`*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"80309b41-8c1b-8d4f-8b69-5e0cc150d95e"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 1, 0, 0, -1, -1, -1}, 7}, {{2, 1, 1, 0, 
        0, -1, -1, -1, -1}, 8}, {{1, 1, 1, 0, 0, 0, -1, -1, -1}, 8}, {{1, 1, 
        1, 1, 0, 0, -1, -1, -2}, 8}, {{2, 1, 0, 0, 0, -1, -1, -1, -1}, 9}, {{
        1, 1, 1, 0, 0, 0, -1, -1, -2}, 9}, {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 
        9}}, {
       SparseArray[
       Automatic, {7, 7}, 0, {
        1, {{0, 2, 3, 5, 6, 6, 6, 6}, {{3}, {4}, {5}, {6}, {7}, {6}}}, 
         Pattern}], Null}, {
      VertexLabels -> {{{1, 1, 0, 0, 0, 0, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
               True, {8, 1} -> True, {9, 1} -> True}}], Center], {{1, 1, 1, 1,
            0, 0, -1, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> 
               True, {9, 2} -> True}}], Center], {{1, 1, 1, 0, 0, 
           0, -1, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{2, 1, 0, 0, 0, -1, -1, -1, -1}, 9} -> 
         Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center], {{2, 1, 1, 0, 0, -1, -1, -1, -1}, 8} -> 
         Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> 
               True, {9, 1} -> True}}], Center], {{1, 1, 1, 1, 0, 
           0, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{1, 1, 1, 0, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, -1, -1, -2}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{2, 1, 0, 0, 0, -1, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 0, 0, -1, -1, -1, -1}, 8} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 0, 0, -1, -1, -2}, 8} -> 
         RGBColor[1, 0, 0]}, 
       VertexCoordinates -> {{3, -28}, {1, -32}, {5, -32}, {9, -32}, {
        1, -36}, {5, -36}, {9, -36}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        Medium], ArrowBox[{{3., -28.}, {5., -32.}}, 0.8], 
        ArrowBox[{{3., -28.}, {9., -32.}}, 0.8], 
        ArrowBox[{{1., -32.}, {1., -36.}}, 0.8], 
        ArrowBox[{{5., -32.}, {5., -36.}}, 0.8], 
        ArrowBox[{{5., -32.}, {9., -36.}}, 0.8], 
        ArrowBox[{{9., -32.}, {5., -36.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{1., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> 
                True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{9., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> 
                True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{1., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{9., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
                True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -36.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.9923367259681644`*^9, 3.992336769970993*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"e9baa123-853a-5443-bf4a-525d19c7ab1b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ColoredBratteliDiag", " ", "[", " ", 
  RowBox[{"3", ",", "2", ",", "2"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.99233733902075*^9, 3.992337352074423*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"d47d3140-6244-c042-9ab8-9e5b2b72bda6"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{0, 0, 0, 0, 0}, 0}, {{1, 0, 0, 0, 0}, 1}, {{2, 0, 0, 0, 0}, 
        2}, {{1, 1, 0, 0, 0}, 2}, {{3, 0, 0, 0, 0}, 3}, {{2, 1, 0, 0, 0}, 
        3}, {{1, 1, 1, 0, 0}, 3}, {{3, 0, 0, 0, -1}, 4}, {{2, 1, 0, 0, -1}, 
        4}, {{1, 1, 1, 0, -1}, 4}, {{2, 0, 0, 0, 0}, 4}, {{1, 1, 0, 0, 0}, 
        4}, {{3, 0, 0, 0, -2}, 5}, {{3, 0, 0, -1, -1}, 5}, {{2, 1, 0, 0, -2}, 
        5}, {{2, 1, 0, -1, -1}, 5}, {{1, 1, 1, 0, -2}, 5}, {{1, 1, 1, -1, -1},
         5}, {{2, 0, 0, 0, -1}, 5}, {{1, 1, 0, 0, -1}, 5}, {{1, 0, 0, 0, 0}, 
        5}}, {
       SparseArray[
       Automatic, {21, 21}, 0, {
        1, {{0, 1, 3, 5, 7, 9, 12, 14, 17, 21, 24, 26, 28, 28, 28, 28, 28, 28,
           28, 28, 28, 28}, {{2}, {3}, {4}, {5}, {6}, {6}, {7}, {8}, {11}, {
          9}, {11}, {12}, {10}, {12}, {13}, {14}, {19}, {15}, {16}, {19}, {
          20}, {17}, {18}, {20}, {19}, {21}, {20}, {21}}}, Pattern}], Null}, {
      VertexLabels -> {{{2, 1, 0, 0, -2}, 5} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {5, 1} -> True, {5, 2} -> True}}], Center], {{2, 1, 
           0, -1, -1}, 5} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {4, 1} -> True, {5, 1} -> True}}], Center], {{1, 1, 0, 
           0, -1}, 5} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {5, 1} -> True}}], 
           Center], {{1, 0, 0, 0, 0}, 5} -> Placed[
           Grid[{{" "}, {}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{1, 1} -> True}}], Center], {{1, 1, 0, 0, 
           0}, 2} -> Placed[
           Grid[{{" "}, {" "}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{1, 1} -> True, {2, 1} -> True}}], 
           Center], {{1, 0, 0, 0, 0}, 1} -> Placed[
           Grid[{{" "}, {}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{1, 1} -> True}}], Center], {{0, 0, 0, 0, 
           0}, 0} -> Placed[$CellContext`\[EmptySet], Center], {{1, 1, 
           1, -1, -1}, 5} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 1} -> True, {5, 1} -> True}}], Center], {{2, 0, 0, 
           0, -1}, 5} -> Placed[
           
           Grid[{{" ", " ", " "}, {" "}, {" "}, {" "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {5, 1} -> True}}], 
           Center], {{3, 0, 0, -1, -1}, 5} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" "}, {" "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {4, 1} -> True, {5, 1} -> True}}], Center], {{1, 1, 1, 
           0, -2}, 5} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {5, 1} -> True, {5, 2} -> True}}], Center], {{3, 0, 0, 0,
            0}, 3} -> Placed[
           Grid[{{" ", " ", " "}, {}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 1} -> True, {1, 2} -> True, {1, 3} -> True}}], 
           Center], {{3, 0, 0, 0, -1}, 4} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" "}, {" "}, {" "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {5, 1} -> True}}], Center], {{1, 1, 1, 0, -1}, 4} -> 
         Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {5, 1} -> True}}], Center], {{2, 0, 0, 0, 0}, 2} -> 
         Placed[
           Grid[{{" ", " "}, {}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{1, 1} -> True, {1, 2} -> True}}], 
           Center], {{1, 1, 1, 0, 0}, 3} -> Placed[
           Grid[{{" "}, {" "}, {" "}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 1} -> True, {2, 1} -> True, {3, 1} -> True}}], 
           Center], {{3, 0, 0, 0, -2}, 5} -> Placed[
           
           Grid[{{" ", " ", " ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {1, 5} -> 
               True, {5, 1} -> True, {5, 2} -> True}}], Center], {{2, 0, 0, 0,
            0}, 4} -> Placed[
           Grid[{{" ", " "}, {}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{1, 1} -> True, {1, 2} -> True}}], 
           Center], {{2, 1, 0, 0, 0}, 3} -> Placed[
           Grid[{{" ", " "}, {" "}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 1} -> True, {1, 2} -> True, {2, 1} -> True}}], 
           Center], {{1, 1, 0, 0, 0}, 4} -> Placed[
           Grid[{{" "}, {" "}, {}, {}, {}}, Dividers -> {{1 -> {
                 Thickness[Large]}}}, 
            Frame -> {None, None, {{1, 1} -> True, {2, 1} -> True}}], 
           Center], {{2, 1, 0, 0, -1}, 4} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {5, 1} -> True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{2, 1, 0, -1, -1}, 5} -> 
         RGBColor[1, 0, 0], {{2, 1, 0, 0, -2}, 5} -> 
         RGBColor[1, 0, 0], {{3, 0, 0, 0, 0}, 3} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, -1, -1}, 5} -> 
         RGBColor[1, 0, 0], {{2, 0, 0, 0, 0}, 2} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, 0}, 4} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, -1}, 5} -> 
         RGBColor[0, 1, 0], {{3, 0, 0, -1, -1}, 5} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, -1}, 4} -> 
         RGBColor[1, 0, 0], {{2, 1, 0, 0, 0}, 3} -> 
         RGBColor[0, 1, 0], {{1, 0, 0, 0, 0}, 1} -> 
         RGBColor[0, 1, 0], {{2, 1, 0, 0, -1}, 4} -> 
         RGBColor[1, 0, 0], {{3, 0, 0, 0, -2}, 5} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0}, 3} -> 
         RGBColor[1, 0, 0], {{3, 0, 0, 0, -1}, 4} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0}, 2} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, -2}, 5} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, -1}, 5} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, 0}, 5} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0}, 4} -> 
         RGBColor[0, 1, 0], {{0, 0, 0, 0, 0}, 0} -> RGBColor[0, 1, 0]}, 
       VertexCoordinates -> {{3, 0}, {3, -4}, {2, -8}, {6, -8}, {1, -12}, {
        5, -12}, {9, -12}, {-1, -16}, {3, -16}, {7, -16}, {11, -16}, {
        15, -16}, {-5, -20}, {-1, -20}, {3, -20}, {7, -20}, {11, -20}, {
        15, -20}, {19, -20}, {23, -20}, {27, -20}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        0.008299712800875273], ArrowBox[{{3., 0.}, {3., -4.}}, 0.8], 
        ArrowBox[{{3., -4.}, {2., -8.}}, 0.8], 
        ArrowBox[{{3., -4.}, {6., -8.}}, 0.8], 
        ArrowBox[{{2., -8.}, {1., -12.}}, 0.8], 
        ArrowBox[{{2., -8.}, {5., -12.}}, 0.8], 
        ArrowBox[{{6., -8.}, {5., -12.}}, 0.8], 
        ArrowBox[{{6., -8.}, {9., -12.}}, 0.8], 
        ArrowBox[{{1., -12.}, {-1., -16.}}, 0.8], 
        ArrowBox[{{1., -12.}, {11., -16.}}, 0.8], 
        ArrowBox[{{5., -12.}, {3., -16.}}, 0.8], 
        ArrowBox[{{5., -12.}, {11., -16.}}, 0.8], 
        ArrowBox[{{5., -12.}, {15., -16.}}, 0.8], 
        ArrowBox[{{9., -12.}, {7., -16.}}, 0.8], 
        ArrowBox[{{9., -12.}, {15., -16.}}, 0.8], 
        ArrowBox[{{-1., -16.}, {-5., -20.}}, 0.8], 
        ArrowBox[{{-1., -16.}, {-1., -20.}}, 0.8], 
        ArrowBox[{{-1., -16.}, {19., -20.}}, 0.8], 
        ArrowBox[{{3., -16.}, {3., -20.}}, 0.8], 
        ArrowBox[{{3., -16.}, {7., -20.}}, 0.8], 
        ArrowBox[{{3., -16.}, {19., -20.}}, 0.8], 
        ArrowBox[{{3., -16.}, {23., -20.}}, 0.8], 
        ArrowBox[{{7., -16.}, {11., -20.}}, 0.8], 
        ArrowBox[{{7., -16.}, {15., -20.}}, 0.8], 
        ArrowBox[{{7., -16.}, {23., -20.}}, 0.8], 
        ArrowBox[{{11., -16.}, {19., -20.}}, 0.8], 
        ArrowBox[{{11., -16.}, {27., -20.}}, 0.8], 
        ArrowBox[{{15., -16.}, {23., -20.}}, 0.8], 
        ArrowBox[{{15., -16.}, {27., -20.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[0, 1, 0], DiskBox[{3., 0.}, 0.8]}, 
         InsetBox["\[EmptySet]", {3., 0.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{3., -4.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>"},
             {""},
             {""},
             {""},
             {""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -4.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{2., -8.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"", ""},
             {"", ""},
             {"", ""},
             {"", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {1, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {2., -8.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{6., -8.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>"},
             {"\<\" \"\>"},
             {""},
             {""},
             {""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {2, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {6., -8.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{1., -12.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"", "", ""},
             {"", "", ""},
             {"", "", ""},
             {"", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {1, 2} -> True, {1, 3} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -12.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -12.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"", ""},
             {"", ""},
             {"", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {1, 2} -> True, {2, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -12.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{9., -12.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>"},
             {"\<\" \"\>"},
             {"\<\" \"\>"},
             {""},
             {""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {2, 1} -> True, {3, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -12.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-1., -16.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {5, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -16.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{3., -16.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {5, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -16.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{7., -16.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {5, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -16.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{11., -16.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"", ""},
             {"", ""},
             {"", ""},
             {"", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {1, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -16.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{15., -16.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>"},
             {"\<\" \"\>"},
             {""},
             {""},
             {""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True, {2, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -16.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-5., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {1, 5} -> 
                True, {5, 1} -> True, {5, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-5., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{-1., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {4, 1} -> True, {5, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{3., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {5, 1} -> True, {5, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{7., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {4, 1} -> True, {5, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{11., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {5, 1} -> True, {5, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{15., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 1} -> True, {5, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{19., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {5, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {19., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{23., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {5, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {23., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{27., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>"},
             {""},
             {""},
             {""},
             {""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {1 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {27., -20.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.992337352788412*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"251a44f0-d2b2-5741-8b39-fab8766e4021"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", " ", "[", " ", 
  RowBox[{"6", " ", ",", " ", "6", ",", " ", "9"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.9923373784371605`*^9, 3.992337386873764*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"16cc20db-8890-3b44-a351-b6feff0a3a89"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1}, 10}, {{2, 1, 1, 1, 1, 
        0, 0, -1, -1, -1, -1, -1}, 11}, {{1, 1, 1, 1, 1, 0, 0, 
        0, -1, -1, -1, -1}, 11}, {{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -2}, 
        11}, {{2, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1, -1}, 12}, {{1, 1, 1, 1, 1,
         0, 0, 0, -1, -1, -1, -2}, 12}, {{1, 1, 1, 1, 0, 0, 0, 
        0, -1, -1, -1, -1}, 12}}, {
       SparseArray[
       Automatic, {7, 7}, 0, {
        1, {{0, 2, 3, 5, 6, 6, 6, 6}, {{3}, {4}, {5}, {6}, {7}, {6}}}, 
         Pattern}], Null}, {
      VertexLabels -> {{{1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 12} -> 
         Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{1, 1, 1, 1, 1, 1, 0, 
           0, -1, -1, -1, -2}, 11} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {6, 3} -> True, {9, 2} -> 
               True, {10, 2} -> True, {11, 2} -> True, {12, 1} -> 
               True, {12, 2} -> True}}], Center], {{1, 1, 1, 1, 1, 0, 0, 
           0, -1, -1, -1, -2}, 12} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {9, 2} -> True, {10, 2} -> 
               True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}}], 
           Center], {{2, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1, -1}, 12} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}}], 
           Center], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> True, {10, 1} -> 
               True, {11, 1} -> True, {12, 1} -> True}}], Center], {{1, 1, 1, 
           1, 1, 1, 0, 0, -1, -1, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {6, 2} -> True, {9, 1} -> 
               True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}}], 
           Center], {{2, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {4, 2} -> True, {5, 2} -> True, {8, 1} -> 
               True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -2}, 11} -> 
         RGBColor[1, 0, 0], {{2, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 11} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1}, 10} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -2}, 12} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1, -1}, 11} -> 
         RGBColor[1, 0, 0]}, 
       VertexCoordinates -> {{3, -40}, {1, -44}, {5, -44}, {9, -44}, {
        1, -48}, {5, -48}, {9, -48}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        Medium], ArrowBox[{{3., -40.}, {5., -44.}}, 0.8], 
        ArrowBox[{{3., -40.}, {9., -44.}}, 0.8], 
        ArrowBox[{{1., -44.}, {1., -48.}}, 0.8], 
        ArrowBox[{{5., -44.}, {5., -48.}}, 0.8], 
        ArrowBox[{{5., -44.}, {9., -48.}}, 0.8], 
        ArrowBox[{{9., -44.}, {5., -48.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {6, 2} -> True, {9, 1} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{1., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {4, 2} -> True, {5, 2} -> True, {8, 1} -> 
                True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
                True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{9., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {6, 3} -> True, {9, 2} -> 
                True, {10, 2} -> True, {11, 2} -> True, {12, 1} -> 
                True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{1., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {9, 2} -> True, {10, 2} -> 
                True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{9., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -48.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9923373904380283`*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"74ac723c-2eb3-8b48-a719-f3ed8b211e55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", " ", "[", " ", 
  RowBox[{"3", ",", "6", ",", "5"}], "]"}]], "Input",
 CellChangeTimes->{{3.9923375246773624`*^9, 3.992337585703905*^9}, {
   3.992337847747101*^9, 3.992337853736643*^9}, {3.99233788462533*^9, 
   3.9923379858023415`*^9}, {3.9923380266936245`*^9, 3.99233803093532*^9}, 
   3.9923382127874546`*^9},
 CellLabel->
  "In[234]:=",ExpressionUUID->"c2b92e3e-3cee-d74e-9cf5-3d0d2a720519"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 0, 0, 0, -1, -1, -1}, 6}, {{2, 1, 0, 0, 
        0, -1, -1, -1, -1}, 7}, {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 7}, {{1, 1, 
        1, 0, 0, -1, -1, -1, -1}, 7}, {{1, 1, 1, 0, 0, 0, -1, -1, -2}, 7}, {{
        1, 0, 0, 0, 0, 0, -1, -1, -1}, 8}, {{1, 1, 0, 0, 0, -1, -1, -1, -1}, 
        8}, {{1, 1, 0, 0, 0, 0, -1, -1, -2}, 8}, {{2, 0, 0, 0, 
        0, -1, -1, -1, -1}, 8}, {{1, 1, 1, 0, 0, 0, -1, -2, -2}, 8}, {{1, 1, 
        1, 0, 0, 0, -1, -1, -3}, 8}, {{2, 1, 0, 0, 0, -1, -1, -1, -2}, 8}, {{
        2, 0, 0, 0, 0, -1, -1, -1, -2}, 9}, {{1, 1, 0, 0, 0, 0, -1, -1, -3}, 
        9}, {{1, 1, 0, 0, 0, 0, -1, -2, -2}, 9}, {{1, 0, 0, 0, 0, 
        0, -1, -1, -2}, 9}, {{1, 0, 0, 0, 0, -1, -1, -1, -1}, 9}, {{0, 0, 0, 
        0, 0, 0, -1, -1, -1}, 9}}, {
       SparseArray[
       Automatic, {18, 18}, 0, {
        1, {{0, 3, 6, 9, 10, 13, 16, 17, 20, 22, 23, 24, 25, 25, 25, 25, 25, 
          25, 25}, {{3}, {4}, {5}, {7}, {9}, {12}, {6}, {7}, {8}, {7}, {8}, {
          10}, {11}, {16}, {17}, {18}, {17}, {14}, {15}, {16}, {13}, {17}, {
          15}, {14}, {13}}}, Pattern}], Null}, {
      VertexLabels -> {{{2, 0, 0, 0, 0, -1, -1, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {6, 2} -> 
               True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, -1, -1, -3}, 8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {7, 3} -> True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> 
               True, {9, 3} -> True}}], Center], {{1, 1, 0, 0, 0, 
           0, -1, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {7, 2} -> 
               True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> True}}], 
           Center], {{2, 1, 0, 0, 0, -1, -1, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {6, 2} -> True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> 
               True, {9, 2} -> True}}], Center], {{1, 1, 0, 0, 0, 
           0, -1, -1, -3}, 9} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {7, 3} -> 
               True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> True, {9, 3} -> 
               True}}], Center], {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
               True, {8, 1} -> True, {9, 1} -> True}}], Center], {{1, 1, 1, 0,
            0, -1, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center], {{1, 1, 1, 0, 0, 0, -1, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{1, 0, 0, 0, 0, 0, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {7, 1} -> True, {8, 1} -> 
               True, {9, 1} -> True}}], Center], {{0, 0, 0, 0, 0, 
           0, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" "}, {" "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{1, 1, 0, 0, 0, 0, -1, -2, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {7, 2} -> 
               True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{1, 1, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {6, 1} -> 
               True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{1, 1, 1, 0, 0, 0, -1, -1, -2}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
               True}}], Center], {{2, 1, 0, 0, 0, -1, -1, -1, -1}, 7} -> 
         Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
               True}}], Center], {{2, 0, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         Placed[
           
           Grid[{{" ", " ", " "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {6, 1} -> 
               True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}}], 
           Center], {{1, 0, 0, 0, 0, -1, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {6, 1} -> True, {7, 1} -> 
               True, {8, 1} -> True, {9, 1} -> True}}], Center], {{1, 0, 0, 0,
            0, 0, -1, -1, -2}, 9} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {7, 2} -> True, {8, 2} -> 
               True, {9, 1} -> True, {9, 2} -> True}}], Center], {{1, 1, 1, 0,
            0, 0, -1, -2, -2}, 8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> 
               True, {9, 2} -> True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{2, 1, 0, 0, 0, -1, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, 0, -1, -1, -2}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, 0, -1, -1, -1}, 6} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, -1, -2, -2}, 8} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, 0, 0, -1, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, -1, -2, -2}, 9} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, 0, -1, -1, -1, -2}, 9} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[0, 1, 0], {{2, 1, 0, 0, 0, -1, -1, -1, -2}, 8} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, 0, -1, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 0, 0, -1, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, -1, -1, -2}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, -1, -1, -3}, 8} -> 
         RGBColor[1, 0, 0], {{0, 0, 0, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, 0, -1, -1, -3}, 9} -> 
         RGBColor[0, 1, 0], {{1, 0, 0, 0, 0, 0, -1, -1, -2}, 9} -> 
         RGBColor[0, 1, 0]}, 
       VertexCoordinates -> {{3, -24}, {0, -28}, {4, -28}, {8, -28}, {
        12, -28}, {-3, -32}, {1, -32}, {5, -32}, {9, -32}, {13, -32}, {
        17, -32}, {21, -32}, {-2, -36}, {2, -36}, {6, -36}, {10, -36}, {
        14, -36}, {18, -36}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        Medium], ArrowBox[{{3., -24.}, {4., -28.}}, 0.8], 
        ArrowBox[{{3., -24.}, {8., -28.}}, 0.8], 
        ArrowBox[{{3., -24.}, {12., -28.}}, 0.8], 
        ArrowBox[{{0., -28.}, {1., -32.}}, 0.8], 
        ArrowBox[{{0., -28.}, {9., -32.}}, 0.8], 
        ArrowBox[{{0., -28.}, {21., -32.}}, 0.8], 
        ArrowBox[{{4., -28.}, {-3., -32.}}, 0.8], 
        ArrowBox[{{4., -28.}, {1., -32.}}, 0.8], 
        ArrowBox[{{4., -28.}, {5., -32.}}, 0.8], 
        ArrowBox[{{8., -28.}, {1., -32.}}, 0.8], 
        ArrowBox[{{12., -28.}, {5., -32.}}, 0.8], 
        ArrowBox[{{12., -28.}, {13., -32.}}, 0.8], 
        ArrowBox[{{12., -28.}, {17., -32.}}, 0.8], 
        ArrowBox[{{-3., -32.}, {10., -36.}}, 0.8], 
        ArrowBox[{{-3., -32.}, {14., -36.}}, 0.8], 
        ArrowBox[{{-3., -32.}, {18., -36.}}, 0.8], 
        ArrowBox[{{1., -32.}, {14., -36.}}, 0.8], 
        ArrowBox[{{5., -32.}, {2., -36.}}, 0.8], 
        ArrowBox[{{5., -32.}, {6., -36.}}, 0.8], 
        ArrowBox[{{5., -32.}, {10., -36.}}, 0.8], 
        ArrowBox[{{9., -32.}, {-2., -36.}}, 0.8], 
        ArrowBox[{{9., -32.}, {14., -36.}}, 0.8], 
        ArrowBox[{{13., -32.}, {6., -36.}}, 0.8], 
        ArrowBox[{{17., -32.}, {2., -36.}}, 0.8], 
        ArrowBox[{{21., -32.}, {-2., -36.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{0., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {7, 1} -> 
                True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{8., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{12., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-3., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {7, 1} -> True, {8, 1} -> 
                True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-3., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{1., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {6, 1} -> 
                True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {1., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{5., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {7, 2} -> 
                True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {5., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{9., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {6, 1} -> 
                True, {7, 1} -> True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {9., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{13., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> 
                True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {13., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{17., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {7, 3} -> True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> 
                True, {9, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {17., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{21., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {6, 2} -> True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> 
                True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {21., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-2., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {6, 2} -> 
                True, {7, 2} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-2., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{2., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {7, 3} -> 
                True, {8, 3} -> True, {9, 1} -> True, {9, 2} -> True, {9, 3} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {2., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{6., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {7, 2} -> 
                True, {8, 1} -> True, {8, 2} -> True, {9, 1} -> True, {9, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {6., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{10., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {7, 2} -> True, {8, 2} -> 
                True, {9, 1} -> True, {9, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {10., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{14., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {6, 1} -> True, {7, 1} -> 
                True, {8, 1} -> True, {9, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {14., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{18., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{7, 1} -> True, {8, 1} -> True, {9, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {18., -36.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.9923375461894245`*^9, 3.9923375886962643`*^9}, 
   3.9923378542602615`*^9, {3.99233788948901*^9, 3.9923379226502647`*^9}, 
   3.9923379568876057`*^9, 3.9923379883708897`*^9, 3.9923382458596344`*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"ecd28ef6-7baf-e246-b2d3-245ce923ac44"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", " ", "[", " ", 
  RowBox[{"6", ",", "6", ",", "8"}], "]"}]], "Input",
 CellChangeTimes->{{3.992338350587742*^9, 3.9923383536686*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"ff5cb953-a07d-5245-9169-0d48fc24889c"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1}, 9}, {{2, 1, 1, 1, 1, 0, 
        0, 0, -1, -1, -1, -1}, 10}, {{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1}, 
        10}, {{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1}, 10}, {{1, 1, 1, 1, 1, 
        1, 0, 0, 0, -1, -1, -2}, 10}, {{2, 2, 1, 1, 0, 0, 
        0, -1, -1, -1, -1, -1}, 11}, {{3, 1, 1, 1, 0, 0, 
        0, -1, -1, -1, -1, -1}, 11}, {{1, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1},
         11}, {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 11}, {{1, 1, 1, 1, 1,
         0, 0, 0, 0, -1, -1, -2}, 11}, {{2, 1, 1, 1, 0, 0, 0, 
        0, -1, -1, -1, -1}, 11}, {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -2, -2}, 
        11}, {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -3}, 11}, {{2, 1, 1, 1, 1, 
        0, 0, 0, -1, -1, -1, -2}, 11}, {{3, 1, 1, 0, 0, 0, 
        0, -1, -1, -1, -1, -1}, 12}, {{2, 2, 1, 0, 0, 0, 
        0, -1, -1, -1, -1, -1}, 12}, {{2, 1, 1, 1, 0, 0, 0, 
        0, -1, -1, -1, -2}, 12}, {{2, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1, -1}, 
        12}, {{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -3}, 12}, {{1, 1, 1, 1, 1, 
        0, 0, 0, 0, -1, -2, -2}, 12}, {{1, 1, 1, 1, 0, 0, 0, 0, 
        0, -1, -1, -2}, 12}, {{1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 
        12}, {{1, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, -1}, 12}}, {
       SparseArray[
       Automatic, {23, 23}, 0, {
        1, {{0, 3, 6, 9, 10, 13, 14, 15, 18, 19, 22, 25, 26, 27, 28, 28, 28, 
          28, 28, 28, 28, 28, 28, 28}, {{3}, {4}, {5}, {9}, {11}, {14}, {8}, {
          9}, {10}, {9}, {10}, {12}, {13}, {16}, {15}, {21}, {22}, {23}, {
          22}, {19}, {20}, {21}, {17}, {18}, {22}, {20}, {19}, {17}}}, 
         Pattern}], Null}, {
      VertexLabels -> {{{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -2}, 11} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {10, 2} -> True, {11, 2} -> 
               True, {12, 1} -> True, {12, 2} -> True}}], Center], {{1, 1, 1, 
           1, 1, 1, 0, 0, 0, -1, -1, -3}, 11} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " ", " ", " "}}, 
            Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {4, 4} -> True, {5, 4} -> True, {6, 4} -> True, {10, 3} -> 
               True, {11, 3} -> True, {12, 1} -> True, {12, 2} -> 
               True, {12, 3} -> True}}], Center], {{2, 1, 1, 0, 0, 0, 0, 
           0, -1, -1, -1, -1}, 12} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{3, 1, 1, 0, 0, 0, 
           0, -1, -1, -1, -1, -1}, 12} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {2, 2} -> True, {3, 2} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}}], 
           Center], {{2, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -2}, 11} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {3, 3} -> True, {4, 3} -> True, {5, 3} -> True, {9, 2} -> 
               True, {10, 2} -> True, {11, 2} -> True, {12, 1} -> 
               True, {12, 2} -> True}}], Center], {{2, 2, 1, 1, 0, 0, 
           0, -1, -1, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {2, 3} -> True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> 
               True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{2, 1, 1, 1, 1, 0, 0, 
           0, -1, -1, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> 
               True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}}], 
           Center], {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -2}, 10} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {6, 3} -> True, {10, 2} -> 
               True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}}], 
           Center], {{2, 2, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1}, 12} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" "}, {" "}, {
             " "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {2, 3} -> True, {3, 2} -> True, {8, 1} -> True, {9, 1} -> 
               True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}}], 
           Center], {{2, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -2}, 12} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
               True, {3, 3} -> True, {4, 3} -> True, {9, 2} -> True, {10, 2} -> 
               True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}}], 
           Center], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> True, {10, 1} -> 
               True, {11, 1} -> True, {12, 1} -> True}}], Center], {{2, 1, 1, 
           1, 0, 0, 0, 0, -1, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
               True, {3, 2} -> True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> 
               True, {11, 1} -> True, {12, 1} -> True}}], Center], {{1, 1, 1, 
           1, 1, 0, 0, 0, 0, -1, -2, -2}, 12} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {10, 2} -> True, {11, 1} -> 
               True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}}], 
           Center], {{3, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
               True, {2, 2} -> True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> 
               True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{1, 1, 1, 1, 0, 0, 0, 0, 
           0, -1, -1, -2}, 12} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {10, 2} -> True, {11, 2} -> 
               True, {12, 1} -> True, {12, 2} -> True}}], Center], {{1, 1, 1, 
           1, 0, 0, 0, 0, -1, -1, -1, -1}, 12} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{1, 1, 1, 1, 0, 0, 0, 0, 
           0, -1, -1, -1}, 11} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" "}, {
             " "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{1, 1, 1, 1, 1, 0, 0, 0, 
           0, -1, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {10, 1} -> True, {11, 1} -> 
               True, {12, 1} -> True}}], Center], {{1, 1, 1, 1, 1, 0, 0, 0, 
           0, -1, -1, -3}, 12} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " ", " ", " "}}, 
            Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
               True, {4, 4} -> True, {5, 4} -> True, {10, 3} -> True, {11, 3} -> 
               True, {12, 1} -> True, {12, 2} -> True, {12, 3} -> True}}], 
           Center], {{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1}, 10} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {6, 2} -> True, {9, 1} -> 
               True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}}], 
           Center], {{1, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, -1}, 12} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {
             " "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {" ", " "}}, 
            Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, 
              None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> True, {10, 1} -> 
               True, {11, 1} -> True, {12, 1} -> True}}], Center], {{1, 1, 1, 
           1, 1, 1, 0, 0, 0, -1, -1, -1}, 9} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
               True, {4, 2} -> True, {5, 2} -> True, {6, 2} -> True, {10, 1} -> 
               True, {11, 1} -> True, {12, 1} -> True}}], Center], {{1, 1, 1, 
           1, 1, 1, 0, 0, 0, -1, -2, -2}, 11} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
               True, {4, 3} -> True, {5, 3} -> True, {6, 3} -> True, {10, 2} -> 
               True, {11, 1} -> True, {11, 2} -> True, {12, 1} -> 
               True, {12, 2} -> True}}], Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -2}, 11} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 11} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -2, -2}, 11} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -2}, 10} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1}, 9} -> 
         RGBColor[1, 0, 0], {{2, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -2}, 12} -> 
         RGBColor[0, 1, 0], {{3, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1, -1}, 11} -> 
         RGBColor[1, 0, 0], {{2, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -1}, 10} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 1, 0, 0, -1, -1, -1, -1}, 10} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 1, 1, 0, 0, 0, -1, -1, -1, -2}, 11} -> 
         RGBColor[1, 0, 0], {{1, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, -2}, 12} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 1, 0, 0, 0, -1, -1, -3}, 11} -> 
         RGBColor[1, 0, 0], {{2, 2, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1}, 10} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -2, -2}, 12} -> 
         RGBColor[0, 1, 0], {{2, 2, 1, 1, 0, 0, 0, -1, -1, -1, -1, -1}, 11} -> 
         RGBColor[1, 0, 0], {{3, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1, -1}, 12} -> 
         RGBColor[0, 1, 0], {{2, 1, 1, 1, 0, 0, 0, 0, -1, -1, -1, -1}, 11} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 1, 0, 0, 0, 0, -1, -1, -3}, 12} -> 
         RGBColor[0, 1, 0], {{1, 1, 1, 1, 0, 0, 0, 0, 0, -1, -1, -1}, 11} -> 
         RGBColor[0, 1, 0]}, 
       VertexCoordinates -> {{3, -36}, {0, -40}, {4, -40}, {8, -40}, {
        12, -40}, {-5, -44}, {-1, -44}, {3, -44}, {7, -44}, {11, -44}, {
        15, -44}, {19, -44}, {23, -44}, {27, -44}, {-5, -48}, {-1, -48}, {
        3, -48}, {7, -48}, {11, -48}, {15, -48}, {19, -48}, {23, -48}, {
        27, -48}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        0.008299712800875273], ArrowBox[{{3., -36.}, {4., -40.}}, 0.8], 
        ArrowBox[{{3., -36.}, {8., -40.}}, 0.8], 
        ArrowBox[{{3., -36.}, {12., -40.}}, 0.8], 
        ArrowBox[{{0., -40.}, {7., -44.}}, 0.8], 
        ArrowBox[{{0., -40.}, {15., -44.}}, 0.8], 
        ArrowBox[{{0., -40.}, {27., -44.}}, 0.8], 
        ArrowBox[{{4., -40.}, {3., -44.}}, 0.8], 
        ArrowBox[{{4., -40.}, {7., -44.}}, 0.8], 
        ArrowBox[{{4., -40.}, {11., -44.}}, 0.8], 
        ArrowBox[{{8., -40.}, {7., -44.}}, 0.8], 
        ArrowBox[{{12., -40.}, {11., -44.}}, 0.8], 
        ArrowBox[{{12., -40.}, {19., -44.}}, 0.8], 
        ArrowBox[{{12., -40.}, {23., -44.}}, 0.8], 
        ArrowBox[{{-5., -44.}, {-1., -48.}}, 0.8], 
        ArrowBox[{{-1., -44.}, {-5., -48.}}, 0.8], 
        ArrowBox[{{3., -44.}, {19., -48.}}, 0.8], 
        ArrowBox[{{3., -44.}, {23., -48.}}, 0.8], 
        ArrowBox[{{3., -44.}, {27., -48.}}, 0.8], 
        ArrowBox[{{7., -44.}, {23., -48.}}, 0.8], 
        ArrowBox[{{11., -44.}, {11., -48.}}, 0.8], 
        ArrowBox[{{11., -44.}, {15., -48.}}, 0.8], 
        ArrowBox[{{11., -44.}, {19., -48.}}, 0.8], 
        ArrowBox[{{15., -44.}, {3., -48.}}, 0.8], 
        ArrowBox[{{15., -44.}, {7., -48.}}, 0.8], 
        ArrowBox[{{15., -44.}, {23., -48.}}, 0.8], 
        ArrowBox[{{19., -44.}, {15., -48.}}, 0.8], 
        ArrowBox[{{23., -44.}, {11., -48.}}, 0.8], 
        ArrowBox[{{27., -44.}, {3., -48.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -36.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {6, 2} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -36.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{0., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{8., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {6, 2} -> True, {9, 1} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{12., -40.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {6, 3} -> True, {10, 2} -> 
                True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -40.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{-5., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {2, 3} -> True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> 
                True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
                True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-5., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{-1., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {2, 2} -> True, {3, 2} -> True, {4, 2} -> True, {8, 1} -> 
                True, {9, 1} -> True, {10, 1} -> True, {11, 1} -> 
                True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{3., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {10, 1} -> True, {11, 1} -> 
                True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{7., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {5, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{11., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {10, 2} -> 
                True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{15., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{19., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {6, 3} -> True, {10, 2} -> 
                True, {11, 1} -> True, {11, 2} -> True, {12, 1} -> 
                True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {19., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{23., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {4, 4} -> True, {5, 4} -> True, {6, 4} -> True, {10, 3} -> 
                True, {11, 3} -> True, {12, 1} -> True, {12, 2} -> 
                True, {12, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {23., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{27., -44.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {3, 3} -> True, {4, 3} -> True, {5, 3} -> True, {9, 2} -> 
                True, {10, 2} -> True, {11, 2} -> True, {12, 1} -> 
                True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {27., -44.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-5., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {1, 4} -> 
                True, {2, 2} -> True, {3, 2} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-5., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-1., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {2, 3} -> True, {3, 2} -> True, {8, 1} -> True, {9, 1} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{3., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {1, 4} -> True, {2, 3} -> 
                True, {3, 3} -> True, {4, 3} -> True, {9, 2} -> True, {10, 2} -> 
                True, {11, 2} -> True, {12, 1} -> True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{7., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {2, 2} -> 
                True, {3, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{11., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {3, 4} -> 
                True, {4, 4} -> True, {5, 4} -> True, {10, 3} -> 
                True, {11, 3} -> True, {12, 1} -> True, {12, 2} -> 
                True, {12, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{15., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {5, 3} -> True, {10, 2} -> 
                True, {11, 1} -> True, {11, 2} -> True, {12, 1} -> 
                True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{19., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {3, 3} -> 
                True, {4, 3} -> True, {10, 2} -> True, {11, 2} -> 
                True, {12, 1} -> True, {12, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {19., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{23., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {4, 2} -> True, {9, 1} -> True, {10, 1} -> 
                True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {23., -48.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{27., -48.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {3, 2} -> 
                True, {10, 1} -> True, {11, 1} -> True, {12, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {27., -48.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{3.9923383569697247`*^9},
 CellLabel->
  "Out[235]=",ExpressionUUID->"34e9371e-2945-df41-89ec-8a66c7d4dd15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RestrictedBratteliDiag", " ", "[", " ", 
  RowBox[{"2", ",", " ", "6", ",", " ", "4"}], " ", "]"}]], "Input",
 CellChangeTimes->{{3.9923384019360046`*^9, 3.9923384665031586`*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"b5e67cc6-6cfb-7b45-a3e4-bf95432520d5"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{{{1, 1, 0, 0, 0, -1, -1, -1}, 5}, {{2, 0, 0, 0, -1, -1, -1, -1}, 
        6}, {{1, 0, 0, 0, 0, -1, -1, -1}, 6}, {{1, 1, 0, 0, -1, -1, -1, -1}, 
        6}, {{1, 1, 0, 0, 0, -1, -1, -2}, 6}, {{0, 0, 0, 0, 0, -1, -1, -1}, 
        7}, {{1, 0, 0, 0, -1, -1, -1, -1}, 7}, {{1, 0, 0, 0, 0, -1, -1, -2}, 
        7}, {{1, 1, 0, 0, 0, -1, -2, -2}, 7}, {{1, 1, 0, 0, 0, -1, -1, -3}, 
        7}, {{1, 0, 0, 0, 0, -1, -1, -3}, 8}, {{1, 0, 0, 0, 0, -1, -2, -2}, 
        8}, {{0, 0, 0, 0, 0, -1, -1, -2}, 8}, {{0, 0, 0, 0, -1, -1, -1, -1}, 
        8}}, {
       SparseArray[
       Automatic, {14, 14}, 0, {
        1, {{0, 3, 4, 7, 8, 11, 13, 14, 17, 18, 19, 19, 19, 19, 19}, {{3}, {
          4}, {5}, {7}, {6}, {7}, {8}, {7}, {8}, {9}, {10}, {13}, {14}, {
          14}, {11}, {12}, {13}, {12}, {11}}}, Pattern}], Null}, {
      VertexLabels -> {{{1, 1, 0, 0, 0, -1, -1, -3}, 7} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " ", " ", " "}}, Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {2, 4} -> True, {6, 3} -> 
               True, {7, 3} -> True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> 
               True}}], Center], {{1, 0, 0, 0, 0, -1, -1, -2}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {6, 2} -> True, {7, 2} -> 
               True, {8, 1} -> True, {8, 2} -> True}}], Center], {{0, 0, 0, 0,
            0, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {
             " ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{6, 1} -> True, {7, 1} -> True, {8, 1} -> True}}], 
           Center], {{1, 1, 0, 0, 0, -1, -2, -2}, 7} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {6, 2} -> 
               True, {7, 1} -> True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> 
               True}}], Center], {{1, 0, 0, 0, 0, -1, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {6, 1} -> True, {7, 1} -> 
               True, {8, 1} -> True}}], Center], {{1, 1, 0, 0, 0, -1, -1, -1},
            5} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {6, 1} -> 
               True, {7, 1} -> True, {8, 1} -> True}}], Center], {{1, 1, 0, 0,
            0, -1, -1, -2}, 6} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {2, 3} -> True, {6, 2} -> 
               True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}}], 
           Center], {{2, 0, 0, 0, -1, -1, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {1, 3} -> True, {5, 1} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}}], 
           Center], {{1, 1, 0, 0, -1, -1, -1, -1}, 6} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" "}, {" "}, {" ", " "}, {
             " ", " "}, {" ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {2, 2} -> True, {5, 1} -> 
               True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}}], 
           Center], {{1, 0, 0, 0, -1, -1, -1, -1}, 7} -> Placed[
           
           Grid[{{" ", " "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 2} -> True, {5, 1} -> True, {6, 1} -> 
               True, {7, 1} -> True, {8, 1} -> True}}], Center], {{0, 0, 0, 0,
            0, -1, -1, -2}, 8} -> Placed[
           
           Grid[{{" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}}, 
            Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{6, 2} -> True, {7, 2} -> True, {8, 1} -> 
               True, {8, 2} -> True}}], Center], {{1, 0, 0, 0, 0, -1, -2, -2},
            8} -> Placed[
           
           Grid[{{" ", " ", " "}, {" ", " "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}}, Dividers -> {{3 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 3} -> True, {6, 2} -> True, {7, 1} -> 
               True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}}], 
           Center], {{0, 0, 0, 0, -1, -1, -1, -1}, 8} -> Placed[
           
           Grid[{{" "}, {" "}, {" "}, {" "}, {" ", " "}, {" ", " "}, {
             " ", " "}, {" ", " "}}, Dividers -> {{2 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{5, 1} -> True, {6, 1} -> True, {7, 1} -> 
               True, {8, 1} -> True}}], Center], {{1, 0, 0, 0, 0, -1, -1, -3},
            8} -> Placed[
           
           Grid[{{" ", " ", " ", " "}, {" ", " ", " "}, {" ", " ", " "}, {
             " ", " ", " "}, {" ", " ", " "}, {" ", " ", " ", " "}, {
             " ", " ", " ", " "}, {" ", " ", " ", " ", " ", " "}}, 
            Dividers -> {{4 -> {
                 Thickness[Large]}}}, 
            Frame -> {
             None, None, {{1, 4} -> True, {6, 3} -> True, {7, 3} -> 
               True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> True}}], 
           Center]}, VertexSize -> {0.4}, 
       VertexStyle -> {{{1, 1, 0, 0, 0, -1, -1, -2}, 6} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, 0, -1, -2, -2}, 8} -> 
         RGBColor[0, 1, 0], {{1, 0, 0, 0, 0, -1, -1, -3}, 8} -> 
         RGBColor[0, 1, 0], {{0, 0, 0, 0, -1, -1, -1, -1}, 8} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, -1, -1, -1}, 5} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, 0, -1, -1, -1}, 6} -> 
         RGBColor[0, 1, 0], {{1, 0, 0, 0, 0, -1, -1, -2}, 7} -> 
         RGBColor[0, 1, 0], {{1, 1, 0, 0, 0, -1, -1, -3}, 7} -> 
         RGBColor[1, 0, 0], {{0, 0, 0, 0, 0, -1, -1, -2}, 8} -> 
         RGBColor[0, 1, 0], {{2, 0, 0, 0, -1, -1, -1, -1}, 6} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, -1, -1, -1, -1}, 6} -> 
         RGBColor[1, 0, 0], {{1, 0, 0, 0, -1, -1, -1, -1}, 7} -> 
         RGBColor[1, 0, 0], {{1, 1, 0, 0, 0, -1, -2, -2}, 7} -> 
         RGBColor[1, 0, 0], {{0, 0, 0, 0, 0, -1, -1, -1}, 7} -> 
         RGBColor[0, 1, 0]}, 
       VertexCoordinates -> {{3, -20}, {0, -24}, {4, -24}, {8, -24}, {
        12, -24}, {-1, -28}, {3, -28}, {7, -28}, {11, -28}, {15, -28}, {
        0, -32}, {4, -32}, {8, -32}, {12, -32}}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.7], Opacity[0.7], CapForm["Round"], Arrowheads[
        Medium], ArrowBox[{{3., -20.}, {4., -24.}}, 0.8], 
        ArrowBox[{{3., -20.}, {8., -24.}}, 0.8], 
        ArrowBox[{{3., -20.}, {12., -24.}}, 0.8], 
        ArrowBox[{{0., -24.}, {3., -28.}}, 0.8], 
        ArrowBox[{{4., -24.}, {-1., -28.}}, 0.8], 
        ArrowBox[{{4., -24.}, {3., -28.}}, 0.8], 
        ArrowBox[{{4., -24.}, {7., -28.}}, 0.8], 
        ArrowBox[{{8., -24.}, {3., -28.}}, 0.8], 
        ArrowBox[{{12., -24.}, {7., -28.}}, 0.8], 
        ArrowBox[{{12., -24.}, {11., -28.}}, 0.8], 
        ArrowBox[{{12., -24.}, {15., -28.}}, 0.8], 
        ArrowBox[{{-1., -28.}, {8., -32.}}, 0.8], 
        ArrowBox[{{-1., -28.}, {12., -32.}}, 0.8], 
        ArrowBox[{{3., -28.}, {12., -32.}}, 0.8], 
        ArrowBox[{{7., -28.}, {0., -32.}}, 0.8], 
        ArrowBox[{{7., -28.}, {4., -32.}}, 0.8], 
        ArrowBox[{{7., -28.}, {8., -32.}}, 0.8], 
        ArrowBox[{{11., -28.}, {4., -32.}}, 0.8], 
        ArrowBox[{{15., -28.}, {0., -32.}}, 0.8]}, 
       {Hue[0.6, 0.5, 1.], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
         {RGBColor[1, 0, 0], DiskBox[{3., -20.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {6, 1} -> 
                True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -20.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{0., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", ""}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {1, 3} -> True, {5, 1} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {6, 1} -> True, {7, 1} -> 
                True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{8., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {2, 2} -> True, {5, 1} -> 
                True, {6, 1} -> True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{12., -24.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {6, 2} -> 
                True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -24.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{-1., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{6, 1} -> True, {7, 1} -> True, {8, 1} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {-1., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{3., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 2} -> True, {5, 1} -> True, {6, 1} -> 
                True, {7, 1} -> True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {3., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{7., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {6, 2} -> True, {7, 2} -> 
                True, {8, 1} -> True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {7., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{11., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {2, 3} -> True, {6, 2} -> 
                True, {7, 1} -> True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {11., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[1, 0, 0], DiskBox[{15., -28.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {2, 4} -> True, {6, 3} -> 
                True, {7, 3} -> True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> 
                True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {15., -28.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{0., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \
\"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {4 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 4} -> True, {6, 3} -> True, {7, 3} -> 
                True, {8, 1} -> True, {8, 2} -> True, {8, 3} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {0., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{4., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{1, 3} -> True, {6, 2} -> True, {7, 1} -> 
                True, {7, 2} -> True, {8, 1} -> True, {8, 2} -> True}},
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {4., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{8., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>", "\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {3 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{6, 2} -> True, {7, 2} -> True, {8, 1} -> 
                True, {8, 2} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {8., -32.},
          BaseStyle->"Graphics"]}, {
         {RGBColor[0, 1, 0], DiskBox[{12., -32.}, 0.8]}, InsetBox[
          TagBox[GridBox[{
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", ""},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"},
             {"\<\" \"\>", "\<\" \"\>"}
            },
            AutoDelete->False,
            GridBoxDividers->{"ColumnsIndexed" -> {2 -> {
                  Thickness[Large]}}},
            
            GridBoxFrame->{
             "Columns" -> None, "Rows" -> None, 
              "ItemsIndexed" -> {{5, 1} -> True, {6, 1} -> True, {7, 1} -> 
                True, {8, 1} -> True}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
           "Grid"], {12., -32.},
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->"NetworkGraphics",
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.9923384076918926`*^9, 3.9923384672274075`*^9}},
 CellLabel->
  "Out[239]=",ExpressionUUID->"269cf81f-537c-ec47-9ba1-c6478a1f6f32"]
}, Open  ]]
},
WindowSize->{582, 442},
WindowMargins->{{74, Automatic}, {Automatic, 38.5}},
FrontEndVersion->"14.3 for Microsoft Windows (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"61436663-81f1-b14e-99c8-5182b6221002"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 88265, 2211, 10930, "Input",ExpressionUUID->"a3c0ffcf-9120-044c-8929-dde0d45675f1"],
Cell[CellGroupData[{
Cell[88844, 2235, 290, 5, 47, "Input",ExpressionUUID->"cae881b6-b400-7046-888a-ea0b39523ac8"],
Cell[89137, 2242, 30838, 666, 292, "Output",ExpressionUUID->"1cf85859-4f6f-cf40-8652-767b37cff499"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120012, 2913, 302, 5, 28, "Input",ExpressionUUID->"bfb03a6c-4d43-484a-af1e-3c6d6f230f9f"],
Cell[120317, 2920, 38106, 805, 283, "Output",ExpressionUUID->"7f02a2d8-4593-884c-99c4-37f7942300be"]
}, Open  ]],
Cell[CellGroupData[{
Cell[158460, 3730, 259, 5, 28, "Input",ExpressionUUID->"d313abdb-d1bd-0846-bf96-02abfa016869"],
Cell[158722, 3737, 44465, 933, 280, "Output",ExpressionUUID->"a508f2ba-9e28-c04e-9384-623f1441feec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203224, 4675, 260, 4, 28, "Input",ExpressionUUID->"80309b41-8c1b-8d4f-8b69-5e0cc150d95e"],
Cell[203487, 4681, 12953, 281, 433, "Output",ExpressionUUID->"e9baa123-853a-5443-bf4a-525d19c7ab1b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[216477, 4967, 268, 5, 28, "Input",ExpressionUUID->"d47d3140-6244-c042-9ab8-9e5b2b72bda6"],
Cell[216748, 4974, 26521, 624, 269, "Output",ExpressionUUID->"251a44f0-d2b2-5741-8b39-fab8766e4021"]
}, Open  ]],
Cell[CellGroupData[{
Cell[243306, 5603, 289, 5, 28, "Input",ExpressionUUID->"16cc20db-8890-3b44-a351-b6feff0a3a89"],
Cell[243598, 5610, 15404, 320, 449, "Output",ExpressionUUID->"74ac723c-2eb3-8b48-a719-f3ed8b211e55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259039, 5935, 445, 8, 28, "Input",ExpressionUUID->"c2b92e3e-3cee-d74e-9cf5-3d0d2a720519"],
Cell[259487, 5945, 33217, 702, 306, "Output",ExpressionUUID->"ecd28ef6-7baf-e246-b2d3-245ce923ac44"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292741, 6652, 265, 5, 28, "Input",ExpressionUUID->"ff5cb953-a07d-5245-9169-0d48fc24889c"],
Cell[293009, 6659, 50161, 1019, 308, "Output",ExpressionUUID->"34e9371e-2945-df41-89ec-8a66c7d4dd15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343207, 7683, 286, 5, 28, "Input",ExpressionUUID->"b5e67cc6-6cfb-7b45-a3e4-bf95432520d5"],
Cell[343496, 7690, 24282, 524, 383, "Output",ExpressionUUID->"269cf81f-537c-ec47-9ba1-c6478a1f6f32"]
}, Open  ]]
}
]
*)


